Explicit Bicanonical Models of Eight Fake Quadrics

We compute explicit defining equations for eight fake quadrics arising as $\mathbb Z/2\times\mathbb Z/4$-covers of two singular $\mathbb Z/2$-Godeaux surfaces obtained in earlier work of the second author. Starting from explicit equations for the universal covers of the Godeaux surfaces, we reconstruct the relevant character eigenspaces and determine the homogeneous ideals of the bicanonical models of the eight fake quadrics in $\mathbb P^8$. All eight models are defined over $\mathbb Q$. We prove that the surfaces are pairwise non-isomorphic and rigid. Combined with the non-product result established in the earlier work, this gives the first explicit projective models of fake quadrics which are not isogenous to a product of curves.

==> anc/DistinguishingSurfaces.txt <==

// These are the computations of Section 3.4:

K:=Rationals();
R5<a,b,c,d, n>:=PolynomialRing(K,5);
A5:=AffineSpace(R5);
R2<s,t>:=PolynomialRing(R5,2);
P8<Q0,Q1,Q2,Q3,Q4,Q5,Q6,Q7,Q8>:=ProjectiveSpace(K,8);
L2:=LinearSystem(P8,2);

// We load the eight fake quadrics in P^8 and compute the
// linear systems of quadrics in P^8 through each of them:
load "Equations_of_4_surfaces_1.txt";
L:=[LinearSystem(L2,Scheme(P8,q)):q in Eqs];
load "Equations_of_4_surfaces_2.txt";
L:=L cat [LinearSystem(L2,Scheme(P8,q)):q in Eqs];

// The number of sections of each linear system is 2:
L:=[Sections(q):q in L];
[#q:q in L] eq [2:i in [1..8]];

// We define the symmetric matrices of each quadric:
SM:=[[SymmetricMatrix(q):q in h]:h in L];

// The determinants \delta from Section 3.4:
det:=[Determinant(s*q[1]+t*q[2]):q in SM];

// The coefficient schemes are empty:
for i in [1..#det] do
  for j in [i+1..#det] do
    cf:=Coefficients(Evaluate(det[i],[a*s+b*t,c*s+d*t])-det[j]);
    Z:=Scheme(A5,cf cat [1+n*(a*d-b*c)]);
    IsEmpty(Z);
  end for;
end for;



==> anc/Equations_of_4_surfaces_1.txt <==
Eqs:=
[[Q0^2 + (4*Q0*Q1)/53 - (12*Q1^2)/53 + (320*Q2^2)/477 + (1296*Q3^2)/53 - 
   (48*Q4^2)/265 + (2250*Q5^2)/53 + (16000*Q6^2)/4293 + (16000*Q7^2)/4293 + 
   (2250*Q8^2)/53, Q0*Q2 - (2*Q1*Q2)/11 + (162*Q3*Q4)/55 + (2025*Q5^2)/88 - 
   (2360*Q6^2)/297 - (320*Q6*Q7)/99 + (2360*Q7^2)/297 + (2700*Q5*Q8)/11 - 
   (2025*Q8^2)/88, Q0^3 + (36200*Q1^3)/129391 - (53959282048*Q1^2*Q2)/
    2777377815 - (19327104*Q1*Q2^2)/1423301 + (6622117604096*Q2^3)/
    44993520603 - (19996956*Q1*Q3^2)/646955 + (41093738944*Q2*Q3^2)/
    61719507 + (21971850512*Q1*Q3*Q4)/171443075 + 
   (1103580432*Q2*Q3*Q4)/7116505 + (249732*Q1*Q4^2)/646955 - 
   (2008544704*Q2*Q4^2)/925792605 + (48319412770*Q1*Q5^2)/61719507 + 
   (19074747322700*Q2*Q5^2)/6110231193 + (1062772820*Q3*Q5*Q6)/3493557 + 
   (5869819532*Q4*Q5*Q6)/31442013 - (12506658239648*Q1*Q6^2)/44993520603 - 
   (403726453343680*Q2*Q6^2)/4454358539697 - (560244860*Q3*Q5*Q7)/388173 + 
   (9570305876*Q4*Q5*Q7)/31442013 + (1520848335872*Q1*Q6*Q7)/44993520603 - 
   (2169946880*Q2*Q6*Q7)/38429127 + (17178438215648*Q1*Q7^2)/44993520603 + 
   (3472522193094080*Q2*Q7^2)/4454358539697 + (716697606880*Q1*Q5*Q8)/
    61719507 + (16663074600*Q2*Q5*Q8)/1423301 - (1204017380*Q3*Q6*Q8)/
    388173 - (22647836876*Q4*Q6*Q8)/31442013 - (3144314060*Q3*Q7*Q8)/
    3493557 - (350692244*Q4*Q7*Q8)/668979 - (190845675*Q0*Q8^2)/129391 - 
   (144502575220*Q1*Q8^2)/61719507 + (6919281815300*Q2*Q8^2)/6110231193, 
  Q0^2*Q1 - (692*Q1^3)/2753 - (7188608*Q1^2*Q2)/59093145 + 
   (270784*Q1*Q2^2)/272547 + (882217216*Q2^3)/957308949 + 
   (379404*Q1*Q3^2)/13765 + (5474624*Q2*Q3^2)/1313181 + 
   (2927152*Q1*Q3*Q4)/3647725 - (23568*Q2*Q3*Q4)/151415 - 
   (516*Q1*Q4^2)/2753 - (267584*Q2*Q4^2)/19697715 + 
   (77990420*Q1*Q5^2)/1313181 + (2327796700*Q2*Q5^2)/130004919 + 
   (246220*Q3*Q5*Q6)/74331 - (1152428*Q4*Q5*Q6)/668979 + 
   (2676245792*Q1*Q6^2)/957308949 + (159861661120*Q2*Q6^2)/94773585951 - 
   (73060*Q3*Q5*Q7)/8259 + (971596*Q4*Q5*Q7)/668979 + 
   (202611712*Q1*Q6*Q7)/957308949 - (206080*Q2*Q6*Q7)/817641 + 
   (6630978208*Q1*Q7^2)/957308949 + (248971977280*Q2*Q7^2)/94773585951 + 
   (95480480*Q1*Q5*Q8)/1313181 + (216600*Q2*Q5*Q8)/30283 - 
   (161980*Q3*Q6*Q8)/8259 - (3320596*Q4*Q6*Q8)/668979 - 
   (314260*Q3*Q7*Q8)/74331 - (261428*Q4*Q7*Q8)/668979 - 
   (25425*Q0*Q8^2)/2753 + (52302130*Q1*Q8^2)/1313181 + 
   (1135201300*Q2*Q8^2)/130004919, Q0^2*Q2 - (124*Q1^2*Q2)/583 + 
   (320*Q2^3)/477 + (1296*Q2*Q3^2)/53 - (648*Q1*Q3*Q4)/2915 - 
   (48*Q2*Q4^2)/265 - (2025*Q1*Q5^2)/1166 + (2250*Q2*Q5^2)/53 + 
   (9440*Q1*Q6^2)/15741 + (16000*Q2*Q6^2)/4293 + (1280*Q1*Q6*Q7)/5247 - 
   (9440*Q1*Q7^2)/15741 + (16000*Q2*Q7^2)/4293 - (10800*Q1*Q5*Q8)/583 + 
   (2025*Q1*Q8^2)/1166 + (2250*Q2*Q8^2)/53, Q0^2*Q3 + (164*Q1^2*Q3)/151 - 
   (2240*Q2^2*Q3)/453 - (18144*Q3^3)/151 - (736*Q1*Q2*Q4)/4983 + 
   (3552*Q3*Q4^2)/1661 - (47250*Q3*Q5^2)/151 + (62400*Q4*Q5^2)/1661 + 
   (34000*Q1*Q5*Q6)/1359 - (160000*Q2*Q5*Q6)/12231 - (368000*Q3*Q6^2)/12231 - 
   (2281600*Q4*Q6^2)/403623 - (8000*Q1*Q5*Q7)/1359 - 
   (160000*Q2*Q5*Q7)/12231 + (2502400*Q4*Q6*Q7)/403623 - 
   (368000*Q3*Q7^2)/12231 + (2281600*Q4*Q7^2)/403623 + 
   (93600*Q4*Q5*Q8)/1661 + (8000*Q1*Q6*Q8)/1359 - (160000*Q2*Q6*Q8)/12231 + 
   (34000*Q1*Q7*Q8)/1359 + (160000*Q2*Q7*Q8)/12231 - (47250*Q3*Q8^2)/151 - 
   (62400*Q4*Q8^2)/1661, (1247520*Q1*Q2*Q3)/2847119 + Q0^2*Q4 - 
   (64564*Q1^2*Q4)/258829 + (253760*Q2^2*Q4)/258829 + 
   (76189248*Q3^2*Q4)/2847119 - (242688*Q4^3)/1294145 + 
   (98496000*Q3*Q5^2)/2847119 + (11567250*Q4*Q5^2)/258829 - 
   (250000*Q1*Q5*Q6)/776487 - (1120000*Q2*Q5*Q6)/2329461 + 
   (2300800*Q3*Q6^2)/8541357 + (11408000*Q4*Q6^2)/2329461 + 
   (2320000*Q1*Q5*Q7)/776487 - (160000*Q2*Q5*Q7)/2329461 - 
   (132473600*Q3*Q6*Q7)/25624071 - (2300800*Q3*Q7^2)/8541357 + 
   (11408000*Q4*Q7^2)/2329461 - (57186000*Q3*Q5*Q8)/2847119 + 
   (2320000*Q1*Q6*Q8)/776487 + (160000*Q2*Q6*Q8)/2329461 + 
   (250000*Q1*Q7*Q8)/776487 - (1120000*Q2*Q7*Q8)/2329461 - 
   (98496000*Q3*Q8^2)/2847119 + (11567250*Q4*Q8^2)/258829, 
  Q0^2*Q5 - (16258772*Q1^2*Q5)/64944533 + (3027104*Q1*Q2*Q5)/714389863 + 
   (574112960*Q2^2*Q5)/584500797 + (1699138458*Q3^2*Q5)/64944533 + 
   (446219388*Q3*Q4*Q5)/3571949315 - (12234990*Q4^2*Q5)/64944533 + 
   (35675746200*Q5^3)/714389863 + (4335104*Q1*Q3*Q6)/324722665 + 
   (46162432*Q2*Q3*Q6)/584500797 - (2167552*Q2*Q4*Q6)/8767511955 + 
   (288990102560*Q5*Q6^2)/57865578903 - (9360128*Q1*Q3*Q7)/324722665 - 
   (46616704*Q2*Q3*Q7)/584500797 + (4680064*Q2*Q4*Q7)/8767511955 - 
   (55437760*Q5*Q6*Q7)/6429508767 + (248863653440*Q5*Q7^2)/57865578903 + 
   (327888*Q1^2*Q8)/64944533 + (14513088*Q1*Q2*Q8)/714389863 - 
   (5342080*Q2^2*Q8)/194833599 - (79467318*Q3^2*Q8)/64944533 - 
   (662269284*Q3*Q4*Q8)/3571949315 + (900378*Q4^2*Q8)/324722665 - 
   (4541071050*Q5^2*Q8)/714389863 + (42910493920*Q6^2*Q8)/57865578903 - 
   (22462114880*Q6*Q7*Q8)/57865578903 - (36318897920*Q7^2*Q8)/57865578903 + 
   (21078711900*Q5*Q8^2)/714389863 - (937776150*Q8^3)/714389863, 
  (-993780090*Q1*Q3*Q5)/7135975729 - (8175770640*Q2*Q3*Q5)/7135975729 - 
   (275179518*Q1*Q4*Q5)/35679878645 - (1078215408*Q2*Q4*Q5)/35679878645 + 
   Q0^2*Q6 - (1793340964*Q1^2*Q6)/7135975729 + (415559392*Q1*Q2*Q6)/
    78495733019 + (22075812800*Q2^2*Q6)/21407927187 + 
   (207110737080*Q3^2*Q6)/7135975729 - (466131685392*Q3*Q4*Q6)/
    1962393325475 - (6687640488*Q4^2*Q6)/35679878645 + 
   (3665728310850*Q5^2*Q6)/78495733019 + (11499161729920*Q6^3)/
    2119384791513 + (45489600*Q1^2*Q7)/7135975729 - 
   (913471744*Q1*Q2*Q7)/78495733019 - (3109648640*Q2^2*Q7)/64223781561 - 
   (7886093904*Q3^2*Q7)/7135975729 + (11999833344*Q3*Q4*Q7)/1962393325475 - 
   (2274480*Q4^2*Q7)/7135975729 - (570389996700*Q5^2*Q7)/78495733019 - 
   (3491160424960*Q6^2*Q7)/6358154374539 + (2999703374080*Q6*Q7^2)/
    706461597171 + (255680189440*Q7^3)/2119384791513 - 
   (4371710940*Q1*Q3*Q8)/7135975729 + (10864445760*Q2*Q3*Q8)/7135975729 - 
   (519424164*Q1*Q4*Q8)/35679878645 + (1000767744*Q2*Q4*Q8)/35679878645 - 
   (1395923223600*Q5*Q6*Q8)/78495733019 + (1617339940200*Q5*Q7*Q8)/
    78495733019 + (4481514556650*Q6*Q8^2)/78495733019 - 
   (611923542300*Q7*Q8^2)/78495733019, (4371710940*Q1*Q3*Q5)/7135975729 + 
   (10864445760*Q2*Q3*Q5)/7135975729 - (519424164*Q1*Q4*Q5)/35679878645 - 
   (1000767744*Q2*Q4*Q5)/35679878645 - (45489600*Q1^2*Q6)/7135975729 - 
   (913471744*Q1*Q2*Q6)/78495733019 + (3109648640*Q2^2*Q6)/64223781561 + 
   (7886093904*Q3^2*Q6)/7135975729 + (11999833344*Q3*Q4*Q6)/1962393325475 + 
   (2274480*Q4^2*Q6)/7135975729 + (611923542300*Q5^2*Q6)/78495733019 - 
   (255680189440*Q6^3)/2119384791513 + Q0^2*Q7 - 
   (1793340964*Q1^2*Q7)/7135975729 - (415559392*Q1*Q2*Q7)/78495733019 + 
   (22075812800*Q2^2*Q7)/21407927187 + (207110737080*Q3^2*Q7)/7135975729 + 
   (466131685392*Q3*Q4*Q7)/1962393325475 - (6687640488*Q4^2*Q7)/35679878645 + 
   (4481514556650*Q5^2*Q7)/78495733019 + (2999703374080*Q6^2*Q7)/
    706461597171 + (3491160424960*Q6*Q7^2)/6358154374539 + 
   (11499161729920*Q7^3)/2119384791513 - (993780090*Q1*Q3*Q8)/7135975729 + 
   (8175770640*Q2*Q3*Q8)/7135975729 + (275179518*Q1*Q4*Q8)/35679878645 - 
   (1078215408*Q2*Q4*Q8)/35679878645 + (1617339940200*Q5*Q6*Q8)/78495733019 + 
   (1395923223600*Q5*Q7*Q8)/78495733019 + (570389996700*Q6*Q8^2)/
    78495733019 + (3665728310850*Q7*Q8^2)/78495733019, 
  (-327888*Q1^2*Q5)/64944533 + (14513088*Q1*Q2*Q5)/714389863 + 
   (5342080*Q2^2*Q5)/194833599 + (79467318*Q3^2*Q5)/64944533 - 
   (662269284*Q3*Q4*Q5)/3571949315 - (900378*Q4^2*Q5)/324722665 + 
   (937776150*Q5^3)/714389863 + (9360128*Q1*Q3*Q6)/324722665 - 
   (46616704*Q2*Q3*Q6)/584500797 - (4680064*Q2*Q4*Q6)/8767511955 + 
   (36318897920*Q5*Q6^2)/57865578903 + (4335104*Q1*Q3*Q7)/324722665 - 
   (46162432*Q2*Q3*Q7)/584500797 - (2167552*Q2*Q4*Q7)/8767511955 - 
   (22462114880*Q5*Q6*Q7)/57865578903 - (42910493920*Q5*Q7^2)/57865578903 + 
   Q0^2*Q8 - (16258772*Q1^2*Q8)/64944533 - (3027104*Q1*Q2*Q8)/714389863 + 
   (574112960*Q2^2*Q8)/584500797 + (1699138458*Q3^2*Q8)/64944533 - 
   (446219388*Q3*Q4*Q8)/3571949315 - (12234990*Q4^2*Q8)/64944533 + 
   (21078711900*Q5^2*Q8)/714389863 + (248863653440*Q6^2*Q8)/57865578903 + 
   (55437760*Q6*Q7*Q8)/6429508767 + (288990102560*Q7^2*Q8)/57865578903 + 
   (4541071050*Q5*Q8^2)/714389863 + (35675746200*Q8^3)/714389863, 
  Q0*Q1^2 + (910*Q1^3)/2753 + (1797152*Q1^2*Q2)/1114965 - 
   (129472*Q1*Q2^2)/30283 - (220554304*Q2^3)/18062433 - 
   (567243*Q1*Q3^2)/13765 - (1368656*Q2*Q3^2)/24777 - 
   (731788*Q1*Q3*Q4)/68825 + (312276*Q2*Q3*Q4)/151415 + 
   (1149*Q1*Q4^2)/13765 + (66896*Q2*Q4^2)/371655 - (11121085*Q1*Q5^2)/49554 - 
   (581949175*Q2*Q5^2)/2452923 - (3262415*Q3*Q5*Q6)/74331 + 
   (15269671*Q4*Q5*Q6)/668979 + (222910552*Q1*Q6^2)/18062433 - 
   (39965415280*Q2*Q6^2)/1788180867 + (968045*Q3*Q5*Q7)/8259 - 
   (12873647*Q4*Q5*Q7)/668979 - (50652928*Q1*Q6*Q7)/18062433 + 
   (2730560*Q2*Q6*Q7)/817641 - (765772552*Q1*Q7^2)/18062433 - 
   (62242994320*Q2*Q7^2)/1788180867 - (23870120*Q1*Q5*Q8)/24777 - 
   (2869950*Q2*Q5*Q8)/30283 + (2146235*Q3*Q6*Q8)/8259 + 
   (43997897*Q4*Q6*Q8)/668979 + (4163945*Q3*Q7*Q8)/74331 + 
   (3463921*Q4*Q7*Q8)/668979 + (1347525*Q0*Q8^2)/11012 + 
   (861530*Q1*Q8^2)/24777 - (283800325*Q2*Q8^2)/2452923, 
  Q0*Q1*Q2 - (2*Q1^2*Q2)/11 + (162*Q1*Q3*Q4)/55 + (2025*Q1*Q5^2)/88 - 
   (2360*Q1*Q6^2)/297 - (320*Q1*Q6*Q7)/99 + (2360*Q1*Q7^2)/297 + 
   (2700*Q1*Q5*Q8)/11 - (2025*Q1*Q8^2)/88, Q0*Q1*Q3 - (2626*Q1^2*Q3)/151 + 
   (101120*Q2^2*Q3)/1359 + (289332*Q3^3)/151 + (9752*Q1*Q2*Q4)/4983 - 
   (255252*Q3*Q4^2)/8305 + (711000*Q3*Q5^2)/151 - (826800*Q4*Q5^2)/1661 - 
   (450500*Q1*Q5*Q6)/1359 + (2120000*Q2*Q5*Q6)/12231 + 
   (5480000*Q3*Q6^2)/12231 + (30231200*Q4*Q6^2)/403623 + 
   (106000*Q1*Q5*Q7)/1359 + (2120000*Q2*Q5*Q7)/12231 - 
   (33156800*Q4*Q6*Q7)/403623 + (5480000*Q3*Q7^2)/12231 - 
   (30231200*Q4*Q7^2)/403623 - (1240200*Q4*Q5*Q8)/1661 - 
   (106000*Q1*Q6*Q8)/1359 + (2120000*Q2*Q6*Q8)/12231 - 
   (450500*Q1*Q7*Q8)/1359 - (2120000*Q2*Q7*Q8)/12231 + (711000*Q3*Q8^2)/151 + 
   (826800*Q4*Q8^2)/1661, (-16529640*Q1*Q2*Q3)/2847119 + Q0*Q1*Q4 + 
   (78986*Q1^2*Q4)/258829 - (9554560*Q2^2*Q4)/2329461 - 
   (87040980*Q3^2*Q4)/2847119 + (109668*Q4^3)/1294145 - 
   (1305072000*Q3*Q5^2)/2847119 - (7674750*Q4*Q5^2)/258829 + 
   (3312500*Q1*Q5*Q6)/776487 + (14840000*Q2*Q5*Q6)/2329461 - 
   (30485600*Q3*Q6^2)/8541357 - (325088000*Q4*Q6^2)/20965149 - 
   (30740000*Q1*Q5*Q7)/776487 + (2120000*Q2*Q5*Q7)/2329461 + 
   (1755275200*Q3*Q6*Q7)/25624071 + (30485600*Q3*Q7^2)/8541357 - 
   (325088000*Q4*Q7^2)/20965149 + (757714500*Q3*Q5*Q8)/2847119 - 
   (30740000*Q1*Q6*Q8)/776487 - (2120000*Q2*Q6*Q8)/2329461 - 
   (3312500*Q1*Q7*Q8)/776487 + (14840000*Q2*Q7*Q8)/2329461 + 
   (1305072000*Q3*Q8^2)/2847119 - (7674750*Q4*Q8^2)/258829, 
  Q0*Q1*Q5 + (20595130*Q1^2*Q5)/64944533 - (40109128*Q1*Q2*Q5)/714389863 - 
   (267937120*Q2^2*Q5)/64944533 - (2943111753*Q3^2*Q5)/129889066 - 
   (5912406891*Q3*Q4*Q5)/3571949315 + (62467383*Q4^2*Q5)/649445330 - 
   (141718678425*Q5^3)/1428779726 - (57440128*Q1*Q3*Q6)/324722665 - 
   (611652224*Q2*Q3*Q6)/584500797 + (28720064*Q2*Q4*Q6)/8767511955 - 
   (323853135640*Q5*Q6^2)/19288526301 + (124021696*Q1*Q3*Q7)/324722665 + 
   (617671328*Q2*Q3*Q7)/584500797 - (62010848*Q2*Q4*Q7)/8767511955 + 
   (734550320*Q5*Q6*Q7)/6429508767 - (48875995120*Q5*Q7^2)/6429508767 - 
   (4344516*Q1^2*Q8)/64944533 - (192298416*Q1*Q2*Q8)/714389863 + 
   (70782560*Q2^2*Q8)/194833599 + (2105883927*Q3^2*Q8)/129889066 + 
   (8775068013*Q3*Q4*Q8)/3571949315 - (23860017*Q4^2*Q8)/649445330 + 
   (120338382825*Q5^2*Q8)/1428779726 - (568564044440*Q6^2*Q8)/57865578903 + 
   (297623022160*Q6*Q7*Q8)/57865578903 + (481225397440*Q7^2*Q8)/57865578903 + 
   (245102730525*Q5*Q8^2)/1428779726 + (24851067975*Q8^3)/1428779726, 
  (26335172385*Q1*Q3*Q5)/14271951458 + (108328960980*Q2*Q3*Q5)/7135975729 + 
   (7292257227*Q1*Q4*Q5)/71359757290 + (14286354156*Q2*Q4*Q5)/35679878645 + 
   Q0*Q1*Q6 + (2353840586*Q1^2*Q6)/7135975729 - (5506161944*Q1*Q2*Q6)/
    78495733019 - (306635500480*Q2^2*Q6)/64223781561 - 
   (432161130114*Q3^2*Q6)/7135975729 + (6176244831444*Q3*Q4*Q6)/
    1962393325475 + (2979527718*Q4^2*Q6)/35679878645 - 
   (4417050295575*Q5^2*Q6)/78495733019 - (143108746688320*Q6^3)/
    6358154374539 - (602737200*Q1^2*Q7)/7135975729 + 
   (12103500608*Q1*Q2*Q7)/78495733019 + (41202844480*Q2^2*Q7)/64223781561 + 
   (104490744228*Q3^2*Q7)/7135975729 - (158997791808*Q3*Q4*Q7)/
    1962393325475 + (30136860*Q4^2*Q7)/7135975729 + 
   (7557667456275*Q5^2*Q7)/78495733019 + (46257875630720*Q6^2*Q7)/
    6358154374539 - (43731695283040*Q6*Q7^2)/6358154374539 - 
   (3387762510080*Q7^3)/2119384791513 + (57925169955*Q1*Q3*Q8)/7135975729 - 
   (143953906320*Q2*Q3*Q8)/7135975729 + (6882370173*Q1*Q4*Q8)/35679878645 - 
   (13260172608*Q2*Q4*Q8)/35679878645 + (18495982712700*Q5*Q6*Q8)/
    78495733019 - (21429754207650*Q5*Q7*Q8)/78495733019 - 
   (15226218052425*Q6*Q8^2)/78495733019 + (8107986935475*Q7*Q8^2)/
    78495733019, (-57925169955*Q1*Q3*Q5)/7135975729 - 
   (143953906320*Q2*Q3*Q5)/7135975729 + (6882370173*Q1*Q4*Q5)/35679878645 + 
   (13260172608*Q2*Q4*Q5)/35679878645 + (602737200*Q1^2*Q6)/7135975729 + 
   (12103500608*Q1*Q2*Q6)/78495733019 - (41202844480*Q2^2*Q6)/64223781561 - 
   (104490744228*Q3^2*Q6)/7135975729 - (158997791808*Q3*Q4*Q6)/
    1962393325475 - (30136860*Q4^2*Q6)/7135975729 - 
   (8107986935475*Q5^2*Q6)/78495733019 + (3387762510080*Q6^3)/2119384791513 + 
   Q0*Q1*Q7 + (2353840586*Q1^2*Q7)/7135975729 + (5506161944*Q1*Q2*Q7)/
    78495733019 - (306635500480*Q2^2*Q7)/64223781561 - 
   (432161130114*Q3^2*Q7)/7135975729 - (6176244831444*Q3*Q4*Q7)/
    1962393325475 + (2979527718*Q4^2*Q7)/35679878645 - 
   (15226218052425*Q5^2*Q7)/78495733019 - (43731695283040*Q6^2*Q7)/
    6358154374539 - (46257875630720*Q6*Q7^2)/6358154374539 - 
   (143108746688320*Q7^3)/6358154374539 + (26335172385*Q1*Q3*Q8)/
    14271951458 - (108328960980*Q2*Q3*Q8)/7135975729 - 
   (7292257227*Q1*Q4*Q8)/71359757290 + (14286354156*Q2*Q4*Q8)/35679878645 - 
   (21429754207650*Q5*Q6*Q8)/78495733019 - (18495982712700*Q5*Q7*Q8)/
    78495733019 - (7557667456275*Q6*Q8^2)/78495733019 - 
   (4417050295575*Q7*Q8^2)/78495733019, (4344516*Q1^2*Q5)/64944533 - 
   (192298416*Q1*Q2*Q5)/714389863 - (70782560*Q2^2*Q5)/194833599 - 
   (2105883927*Q3^2*Q5)/129889066 + (8775068013*Q3*Q4*Q5)/3571949315 + 
   (23860017*Q4^2*Q5)/649445330 - (24851067975*Q5^3)/1428779726 - 
   (124021696*Q1*Q3*Q6)/324722665 + (617671328*Q2*Q3*Q6)/584500797 + 
   (62010848*Q2*Q4*Q6)/8767511955 - (481225397440*Q5*Q6^2)/57865578903 - 
   (57440128*Q1*Q3*Q7)/324722665 + (611652224*Q2*Q3*Q7)/584500797 + 
   (28720064*Q2*Q4*Q7)/8767511955 + (297623022160*Q5*Q6*Q7)/57865578903 + 
   (568564044440*Q5*Q7^2)/57865578903 + Q0*Q1*Q8 + 
   (20595130*Q1^2*Q8)/64944533 + (40109128*Q1*Q2*Q8)/714389863 - 
   (267937120*Q2^2*Q8)/64944533 - (2943111753*Q3^2*Q8)/129889066 + 
   (5912406891*Q3*Q4*Q8)/3571949315 + (62467383*Q4^2*Q8)/649445330 + 
   (245102730525*Q5^2*Q8)/1428779726 - (48875995120*Q6^2*Q8)/6429508767 - 
   (734550320*Q6*Q7*Q8)/6429508767 - (323853135640*Q7^2*Q8)/19288526301 - 
   (120338382825*Q5*Q8^2)/1428779726 - (141718678425*Q8^3)/1428779726, 
  Q0*Q2^2 - (2*Q1*Q2^2)/11 + (162*Q2*Q3*Q4)/55 + (2025*Q2*Q5^2)/88 - 
   (2360*Q2*Q6^2)/297 - (320*Q2*Q6*Q7)/99 + (2360*Q2*Q7^2)/297 + 
   (2700*Q2*Q5*Q8)/11 - (2025*Q2*Q8^2)/88, Q0*Q2*Q3 - (2*Q1*Q2*Q3)/11 + 
   (162*Q3^2*Q4)/55 + (2025*Q3*Q5^2)/88 - (2360*Q3*Q6^2)/297 - 
   (320*Q3*Q6*Q7)/99 + (2360*Q3*Q7^2)/297 + (2700*Q3*Q5*Q8)/11 - 
   (2025*Q3*Q8^2)/88, Q0*Q2*Q4 - (2*Q1*Q2*Q4)/11 + (162*Q3*Q4^2)/55 + 
   (2025*Q4*Q5^2)/88 - (2360*Q4*Q6^2)/297 - (320*Q4*Q6*Q7)/99 + 
   (2360*Q4*Q7^2)/297 + (2700*Q4*Q5*Q8)/11 - (2025*Q4*Q8^2)/88, 
  Q0*Q2*Q5 - (2*Q1*Q2*Q5)/11 + (162*Q3*Q4*Q5)/55 + (2025*Q5^3)/88 - 
   (2360*Q5*Q6^2)/297 - (320*Q5*Q6*Q7)/99 + (2360*Q5*Q7^2)/297 + 
   (2700*Q5^2*Q8)/11 - (2025*Q5*Q8^2)/88, Q0*Q2*Q6 - (2*Q1*Q2*Q6)/11 + 
   (162*Q3*Q4*Q6)/55 + (2025*Q5^2*Q6)/88 - (2360*Q6^3)/297 - 
   (320*Q6^2*Q7)/99 + (2360*Q6*Q7^2)/297 + (2700*Q5*Q6*Q8)/11 - 
   (2025*Q6*Q8^2)/88, Q0*Q2*Q7 - (2*Q1*Q2*Q7)/11 + (162*Q3*Q4*Q7)/55 + 
   (2025*Q5^2*Q7)/88 - (2360*Q6^2*Q7)/297 - (320*Q6*Q7^2)/99 + 
   (2360*Q7^3)/297 + (2700*Q5*Q7*Q8)/11 - (2025*Q7*Q8^2)/88, 
  Q0*Q2*Q8 - (2*Q1*Q2*Q8)/11 + (162*Q3*Q4*Q8)/55 + (2025*Q5^2*Q8)/88 - 
   (2360*Q6^2*Q8)/297 - (320*Q6*Q7*Q8)/99 + (2360*Q7^2*Q8)/297 + 
   (2700*Q5*Q8^2)/11 - (2025*Q8^3)/88, (438*Q1^3)/646955 + 
   (29515342976*Q1^2*Q2)/1124838015075 - (13209056*Q1*Q2^2)/1729310715 - 
   (3622251165952*Q2^3)/18222375844215 + Q0*Q3^2 - (759071*Q1*Q3^2)/6469550 - 
   (22477982528*Q2*Q3^2)/24996400335 - (12018445744*Q1*Q3*Q4)/69434445375 + 
   (1376384*Q2*Q3*Q4)/320242725 - (219*Q1*Q4^2)/6469550 + 
   (1098659648*Q2*Q4^2)/374946005025 - (39564718421*Q1*Q5^2)/9998560134 - 
   (1146234234980*Q2*Q5^2)/494928726633 - (162720668*Q3*Q5*Q6)/282978117 + 
   (7719407516*Q4*Q5*Q6)/12734015265 + (8351459502676*Q1*Q6^2)/
    18222375844215 - (150843579039008*Q2*Q6^2)/360803041715457 + 
   (92774864*Q3*Q5*Q7)/31442013 - (14357414812*Q4*Q5*Q7)/12734015265 - 
   (831893208064*Q1*Q6*Q7)/18222375844215 - (341683328*Q2*Q6*Q7)/3112759287 - 
   (7886076837676*Q1*Q7^2)/18222375844215 - (184878303625952*Q2*Q7^2)/
    360803041715457 - (78405697312*Q1*Q5*Q8)/4999280067 - 
   (2967020*Q2*Q5*Q8)/4269903 + (100232912*Q3*Q6*Q8)/31442013 + 
   (3265679812*Q4*Q6*Q8)/12734015265 + (297528644*Q3*Q7*Q8)/282978117 - 
   (40730372*Q4*Q7*Q8)/270936495 + (2319805*Q0*Q8^2)/1164519 + 
   (2624183231*Q1*Q8^2)/9998560134 - (1697475526220*Q2*Q8^2)/494928726633, 
  (161680*Q1^2*Q2)/425007 - (4668800*Q2^3)/3129597 + (157700*Q2*Q3^2)/4293 + 
   Q0*Q3*Q4 - (15385*Q1*Q3*Q4)/5247 + (500*Q2*Q4^2)/12879 - 
   (3819125*Q1*Q5^2)/47223 + (1321250*Q2*Q5^2)/38637 - (35000*Q3*Q5*Q6)/243 + 
   (91600*Q4*Q5*Q6)/2187 + (415615900*Q1*Q6^2)/34425567 + 
   (5060000*Q2*Q6^2)/28166373 - (2500*Q3*Q5*Q7)/27 - (21200*Q4*Q5*Q7)/2187 - 
   (280537600*Q1*Q6*Q7)/34425567 - (415615900*Q1*Q7^2)/34425567 + 
   (5060000*Q2*Q7^2)/28166373 - (8550875*Q1*Q5*Q8)/47223 - 
   (2500*Q3*Q6*Q8)/27 + (21200*Q4*Q6*Q8)/2187 + (35000*Q3*Q7*Q8)/243 + 
   (91600*Q4*Q7*Q8)/2187 + (3819125*Q1*Q8^2)/47223 + (1321250*Q2*Q8^2)/38637, 
  Q0*Q3*Q5 + (6865257362*Q1*Q3*Q5)/7135975729 - (4885962396*Q2*Q3*Q5)/
    7135975729 - (77355734*Q1*Q4*Q5)/7135975729 + 
   (1515943388*Q2*Q4*Q5)/21407927187 - (125014184*Q1^2*Q6)/21407927187 - 
   (21471689440*Q1*Q2*Q6)/2119384791513 + (1105853489536*Q2^2*Q6)/
    15606378919323 + (122528759498*Q3^2*Q6)/107039635935 + 
   (24682198388*Q3*Q4*Q6)/235487199057 + (31253546*Q4^2*Q6)/107039635935 + 
   (12984816138200*Q5^2*Q6)/2119384791513 - (59439560797600*Q6^3)/
    171670168112553 + (13952984*Q1^2*Q7)/64223781561 - 
   (278741380000*Q1*Q2*Q7)/19074463123617 + (21356450816*Q2^2*Q7)/
    5202126306441 + (255541828814*Q3^2*Q7)/107039635935 + 
   (183870121388*Q3*Q4*Q7)/706461597171 - (3488246*Q4^2*Q7)/321118907805 + 
   (11263322395100*Q5^2*Q7)/2119384791513 - (555519933392000*Q6^2*Q7)/
    1545031513012977 + (1246672220652800*Q6*Q7^2)/1545031513012977 + 
   (949566420029600*Q7^3)/1545031513012977 - (1163480046*Q1*Q3*Q8)/
    7135975729 + (1387695628*Q2*Q3*Q8)/7135975729 - 
   (9802268*Q1*Q4*Q8)/7135975729 - (1061279716*Q2*Q4*Q8)/64223781561 + 
   (46589035818250*Q5*Q6*Q8)/2119384791513 + (29758423094750*Q5*Q7*Q8)/
    2119384791513 + (2852451953650*Q6*Q8^2)/706461597171 - 
   (1677567134150*Q7*Q8^2)/2119384791513, (19985373*Q1^2*Q5)/129889066 + 
   (25917090*Q1*Q2*Q5)/714389863 + (34339108*Q2^2*Q5)/194833599 + 
   (261053199*Q3^2*Q5)/324722665 - (2053691415*Q3*Q4*Q5)/1428779726 + 
   (206213553*Q4^2*Q5)/1298890660 + (119372480325*Q5^3)/11430237808 + 
   Q0*Q3*Q6 + (16569226*Q1*Q3*Q6)/64944533 - (10653744*Q2*Q3*Q6)/64944533 + 
   (18886640*Q2*Q4*Q6)/584500797 + (90105060125*Q5*Q6^2)/19288526301 + 
   (24505584*Q1*Q3*Q7)/64944533 + (24430208*Q2*Q3*Q7)/64944533 - 
   (4084264*Q2*Q4*Q7)/584500797 - (2004283550*Q5*Q6*Q7)/6429508767 - 
   (6856680175*Q5*Q7^2)/2143169589 - (5562999*Q1^2*Q8)/129889066 + 
   (33983370*Q1*Q2*Q8)/714389863 - (89192344*Q2^2*Q8)/194833599 - 
   (10517215203*Q3^2*Q8)/1298890660 - (1436161833*Q3*Q4*Q8)/1428779726 - 
   (38667537*Q4^2*Q8)/649445330 - (169455117825*Q5^2*Q8)/1428779726 - 
   (11267062375*Q6^2*Q8)/6429508767 - (5647795850*Q6*Q7*Q8)/6429508767 - 
   (8909653025*Q7^2*Q8)/19288526301 + (181814070825*Q5*Q8^2)/11430237808 - 
   (96547201425*Q8^3)/5715118904, (5562999*Q1^2*Q5)/129889066 + 
   (33983370*Q1*Q2*Q5)/714389863 + (89192344*Q2^2*Q5)/194833599 + 
   (10517215203*Q3^2*Q5)/1298890660 - (1436161833*Q3*Q4*Q5)/1428779726 + 
   (38667537*Q4^2*Q5)/649445330 + (96547201425*Q5^3)/5715118904 - 
   (24505584*Q1*Q3*Q6)/64944533 + (24430208*Q2*Q3*Q6)/64944533 + 
   (4084264*Q2*Q4*Q6)/584500797 + (8909653025*Q5*Q6^2)/19288526301 + 
   Q0*Q3*Q7 + (16569226*Q1*Q3*Q7)/64944533 + (10653744*Q2*Q3*Q7)/64944533 + 
   (18886640*Q2*Q4*Q7)/584500797 - (5647795850*Q5*Q6*Q7)/6429508767 + 
   (11267062375*Q5*Q7^2)/6429508767 + (19985373*Q1^2*Q8)/129889066 - 
   (25917090*Q1*Q2*Q8)/714389863 + (34339108*Q2^2*Q8)/194833599 + 
   (261053199*Q3^2*Q8)/324722665 + (2053691415*Q3*Q4*Q8)/1428779726 + 
   (206213553*Q4^2*Q8)/1298890660 + (181814070825*Q5^2*Q8)/11430237808 - 
   (6856680175*Q6^2*Q8)/2143169589 + (2004283550*Q6*Q7*Q8)/6429508767 + 
   (90105060125*Q7^2*Q8)/19288526301 + (169455117825*Q5*Q8^2)/1428779726 + 
   (119372480325*Q8^3)/11430237808, (1163480046*Q1*Q3*Q5)/7135975729 + 
   (1387695628*Q2*Q3*Q5)/7135975729 - (9802268*Q1*Q4*Q5)/7135975729 + 
   (1061279716*Q2*Q4*Q5)/64223781561 - (13952984*Q1^2*Q6)/64223781561 - 
   (278741380000*Q1*Q2*Q6)/19074463123617 - (21356450816*Q2^2*Q6)/
    5202126306441 - (255541828814*Q3^2*Q6)/107039635935 + 
   (183870121388*Q3*Q4*Q6)/706461597171 + (3488246*Q4^2*Q6)/321118907805 + 
   (1677567134150*Q5^2*Q6)/2119384791513 - (949566420029600*Q6^3)/
    1545031513012977 - (125014184*Q1^2*Q7)/21407927187 + 
   (21471689440*Q1*Q2*Q7)/2119384791513 + (1105853489536*Q2^2*Q7)/
    15606378919323 + (122528759498*Q3^2*Q7)/107039635935 - 
   (24682198388*Q3*Q4*Q7)/235487199057 + (31253546*Q4^2*Q7)/107039635935 + 
   (2852451953650*Q5^2*Q7)/706461597171 + (1246672220652800*Q6^2*Q7)/
    1545031513012977 + (555519933392000*Q6*Q7^2)/1545031513012977 - 
   (59439560797600*Q7^3)/171670168112553 + Q0*Q3*Q8 + 
   (6865257362*Q1*Q3*Q8)/7135975729 + (4885962396*Q2*Q3*Q8)/7135975729 + 
   (77355734*Q1*Q4*Q8)/7135975729 + (1515943388*Q2*Q4*Q8)/21407927187 + 
   (29758423094750*Q5*Q6*Q8)/2119384791513 - (46589035818250*Q5*Q7*Q8)/
    2119384791513 - (11263322395100*Q6*Q8^2)/2119384791513 + 
   (12984816138200*Q7*Q8^2)/2119384791513, (2754*Q1^3)/2753 - 
   (2408438144*Q1^2*Q2)/19697715 - (64861472*Q1*Q2^2)/817641 + 
   (295573996288*Q2^3)/319102983 - (3041793*Q1*Q3^2)/27530 + 
   (1834192832*Q2*Q3^2)/437727 + (2942098608*Q1*Q3*Q4)/3647725 + 
   (145294208*Q2*Q3*Q4)/151415 + Q0*Q4^2 + (53683*Q1*Q4^2)/27530 - 
   (89650112*Q2*Q4^2)/6565905 + (4373027995*Q1*Q5^2)/875454 + 
   (849446403100*Q2*Q5^2)/43334973 + (49492960*Q3*Q5*Q6)/24777 + 
   (263689096*Q4*Q5*Q6)/222993 - (551412262444*Q1*Q6^2)/319102983 - 
   (16755963086240*Q2*Q6^2)/31591195317 - (24940580*Q3*Q5*Q7)/2753 + 
   (416843128*Q4*Q5*Q7)/222993 + (67882095616*Q1*Q6*Q7)/319102983 - 
   (858242560*Q2*Q6*Q7)/2452923 + (773563087444*Q1*Q7^2)/319102983 + 
   (153729703937440*Q2*Q7^2)/31591195317 + (31989340640*Q1*Q5*Q8)/437727 + 
   (2194688900*Q2*Q5*Q8)/30283 - (53806140*Q3*Q6*Q8)/2753 - 
   (1021193128*Q4*Q6*Q8)/222993 - (138287680*Q3*Q7*Q8)/24777 - 
   (737380904*Q4*Q7*Q8)/222993 - (25554825*Q0*Q8^2)/2753 - 
   (12839944945*Q1*Q8^2)/875454 + (310780510900*Q2*Q8^2)/43334973, 
  (41564883546*Q1*Q3*Q5)/7135975729 - (89283836940*Q2*Q3*Q5)/7135975729 + 
   Q0*Q4*Q5 + (1395431870*Q1*Q4*Q5)/7135975729 + 
   (30677784428*Q2*Q4*Q5)/21407927187 - (50764520*Q1^2*Q6)/7135975729 + 
   (275990408864*Q1*Q2*Q6)/2119384791513 + (6031506697600*Q2^2*Q6)/
    5202126306441 + (18738062930*Q3^2*Q6)/7135975729 - 
   (356894534228*Q3*Q4*Q6)/1177435995285 + (2538226*Q4^2*Q6)/7135975729 + 
   (28753405735600*Q5^2*Q6)/706461597171 + (1477541718955360*Q6^3)/
    515010504337659 + (123627880*Q1^2*Q7)/21407927187 - 
   (3093842966944*Q1*Q2*Q7)/6358154374539 - (84680665600*Q2^2*Q7)/
    192671344683 + (95543513370*Q3^2*Q7)/7135975729 + 
   (1167422100332*Q3*Q4*Q7)/392478665095 - (6181394*Q4^2*Q7)/21407927187 + 
   (5905450536100*Q5^2*Q7)/235487199057 - (143973806545280*Q6^2*Q7)/
    19074463123617 + (1410155736017920*Q6*Q7^2)/515010504337659 + 
   (129221100873760*Q7^3)/19074463123617 - (3624906528*Q1*Q3*Q8)/7135975729 + 
   (33073052380*Q2*Q3*Q8)/7135975729 - (1073629278*Q1*Q4*Q8)/7135975729 + 
   (4228247532*Q2*Q4*Q8)/7135975729 + (16888132037650*Q5*Q6*Q8)/
    706461597171 + (145132609351450*Q5*Q7*Q8)/706461597171 + 
   (19646428838150*Q6*Q8^2)/706461597171 - (7185959717050*Q7*Q8^2)/
    706461597171, (861816267*Q1^2*Q5)/129889066 + 
   (10313759934*Q1*Q2*Q5)/714389863 - (676773340*Q2^2*Q5)/64944533 + 
   (81913650516*Q3^2*Q5)/64944533 - (1596347341389*Q3*Q4*Q5)/3571949315 + 
   (16243473753*Q4^2*Q5)/1298890660 + (2768406220575*Q5^3)/11430237808 - 
   (4322848896*Q1*Q3*Q6)/324722665 + (1930123600*Q2*Q3*Q6)/64944533 + 
   Q0*Q4*Q6 + 2*Q1*Q4*Q6 - (798954256*Q2*Q4*Q6)/974167995 + 
   (5232271582565*Q5*Q6^2)/6429508767 + (14386869072*Q1*Q3*Q7)/324722665 + 
   (1215885000*Q2*Q3*Q7)/64944533 - (2171463136*Q2*Q4*Q7)/324722665 - 
   (956700442910*Q5*Q6*Q7)/6429508767 - (1937906440105*Q5*Q7^2)/2143169589 - 
   (625963869*Q1^2*Q8)/129889066 - (27391550562*Q1*Q2*Q8)/714389863 + 
   (2711130680*Q2^2*Q8)/64944533 + (318810328137*Q3^2*Q8)/259778132 + 
   (77789236302*Q3*Q4*Q8)/3571949315 - (5427757593*Q4^2*Q8)/649445330 - 
   (6113990145825*Q5^2*Q8)/259778132 - (761134040015*Q6^2*Q8)/2143169589 + 
   (209716973630*Q6*Q7*Q8)/6429508767 + (4601042216795*Q7^2*Q8)/6429508767 + 
   (177750713110275*Q5*Q8^2)/11430237808 + (13023343107675*Q8^3)/5715118904, 
  (-625963869*Q1^2*Q5)/129889066 + (27391550562*Q1*Q2*Q5)/714389863 + 
   (2711130680*Q2^2*Q5)/64944533 + (318810328137*Q3^2*Q5)/259778132 - 
   (77789236302*Q3*Q4*Q5)/3571949315 - (5427757593*Q4^2*Q5)/649445330 + 
   (13023343107675*Q5^3)/5715118904 + (14386869072*Q1*Q3*Q6)/324722665 - 
   (1215885000*Q2*Q3*Q6)/64944533 - (2171463136*Q2*Q4*Q6)/324722665 + 
   (4601042216795*Q5*Q6^2)/6429508767 + (4322848896*Q1*Q3*Q7)/324722665 + 
   (1930123600*Q2*Q3*Q7)/64944533 + Q0*Q4*Q7 + 2*Q1*Q4*Q7 + 
   (798954256*Q2*Q4*Q7)/974167995 - (209716973630*Q5*Q6*Q7)/6429508767 - 
   (761134040015*Q5*Q7^2)/2143169589 - (861816267*Q1^2*Q8)/129889066 + 
   (10313759934*Q1*Q2*Q8)/714389863 + (676773340*Q2^2*Q8)/64944533 - 
   (81913650516*Q3^2*Q8)/64944533 - (1596347341389*Q3*Q4*Q8)/3571949315 - 
   (16243473753*Q4^2*Q8)/1298890660 - (177750713110275*Q5^2*Q8)/11430237808 + 
   (1937906440105*Q6^2*Q8)/2143169589 - (956700442910*Q6*Q7*Q8)/6429508767 - 
   (5232271582565*Q7^2*Q8)/6429508767 - (6113990145825*Q5*Q8^2)/259778132 - 
   (2768406220575*Q8^3)/11430237808, (-3624906528*Q1*Q3*Q5)/7135975729 - 
   (33073052380*Q2*Q3*Q5)/7135975729 + (1073629278*Q1*Q4*Q5)/7135975729 + 
   (4228247532*Q2*Q4*Q5)/7135975729 + (123627880*Q1^2*Q6)/21407927187 + 
   (3093842966944*Q1*Q2*Q6)/6358154374539 - (84680665600*Q2^2*Q6)/
    192671344683 + (95543513370*Q3^2*Q6)/7135975729 - 
   (1167422100332*Q3*Q4*Q6)/392478665095 - (6181394*Q4^2*Q6)/21407927187 - 
   (7185959717050*Q5^2*Q6)/706461597171 + (129221100873760*Q6^3)/
    19074463123617 + (50764520*Q1^2*Q7)/7135975729 + 
   (275990408864*Q1*Q2*Q7)/2119384791513 - (6031506697600*Q2^2*Q7)/
    5202126306441 - (18738062930*Q3^2*Q7)/7135975729 - 
   (356894534228*Q3*Q4*Q7)/1177435995285 - (2538226*Q4^2*Q7)/7135975729 - 
   (19646428838150*Q5^2*Q7)/706461597171 - (1410155736017920*Q6^2*Q7)/
    515010504337659 - (143973806545280*Q6*Q7^2)/19074463123617 - 
   (1477541718955360*Q7^3)/515010504337659 - (41564883546*Q1*Q3*Q8)/
    7135975729 - (89283836940*Q2*Q3*Q8)/7135975729 + Q0*Q4*Q8 + 
   (1395431870*Q1*Q4*Q8)/7135975729 - (30677784428*Q2*Q4*Q8)/21407927187 - 
   (145132609351450*Q5*Q6*Q8)/706461597171 + (16888132037650*Q5*Q7*Q8)/
    706461597171 + (5905450536100*Q6*Q8^2)/235487199057 - 
   (28753405735600*Q7*Q8^2)/706461597171, (-127232*Q1^2*Q2)/4829625 + 
   (15614464*Q2^3)/78239925 + (96896*Q2*Q3^2)/107325 + 
   (51808*Q1*Q3*Q4)/298125 - (4736*Q2*Q4^2)/1609875 + Q0*Q5^2 + 
   (45466*Q1*Q5^2)/21465 + (111440*Q2*Q5^2)/38637 + (992*Q3*Q5*Q6)/1215 - 
   (12512*Q4*Q5*Q6)/54675 - (34997632*Q1*Q6^2)/78239925 + 
   (13156352*Q2*Q6^2)/28166373 - (416*Q3*Q5*Q7)/135 + 
   (37984*Q4*Q5*Q7)/54675 + (3586048*Q1*Q6*Q7)/78239925 + 
   (34997632*Q1*Q7^2)/78239925 + (13156352*Q2*Q7^2)/28166373 + 
   (337984*Q1*Q5*Q8)/21465 - (416*Q3*Q6*Q8)/135 - (37984*Q4*Q6*Q8)/54675 - 
   (992*Q3*Q7*Q8)/1215 - (12512*Q4*Q7*Q8)/54675 - Q0*Q8^2 - 
   (45466*Q1*Q8^2)/21465 + (111440*Q2*Q8^2)/38637, 
  (206307*Q1^2*Q3)/94375 + (3684852*Q1*Q2*Q3)/355889875 - 
   (897328*Q2^2*Q3)/94375 - (455732163*Q3^3)/1887500 - 
   (22113*Q1^2*Q4)/32353625 - (251124*Q1*Q2*Q4)/1038125 + 
   (267536*Q2^2*Q4)/32353625 + (515077137*Q3^2*Q4)/7117797500 + 
   (397357569*Q3*Q4^2)/103812500 + (22113*Q4^3)/647072500 - 
   (6658125806106*Q3*Q5^2)/10747874225 + (3505382988417*Q4*Q5^2)/
    53739371125 + Q0*Q5*Q6 + (40729606758*Q1*Q5*Q6)/977079475 - 
   (4021571024*Q2*Q5*Q6)/195415895 - (5490771202012*Q3*Q6^2)/96730868025 - 
   (67565263558316*Q4*Q6^2)/7254815101875 - (10336106066*Q1*Q5*Q7)/
    977079475 - (4006434784*Q2*Q5*Q7)/195415895 + 
   (270829216*Q3*Q6*Q7)/213533925 + (10596128*Q4*Q6*Q7)/1038125 - 
   (5598586475848*Q3*Q7^2)/96730868025 + (67378214195816*Q4*Q7^2)/
    7254815101875 - (906812091*Q3*Q5*Q8)/56942380 + 
   (79176393*Q4*Q5*Q8)/830500 + (9479324516*Q1*Q6*Q8)/977079475 - 
   (12004168112*Q2*Q6*Q8)/586247685 + (39870779158*Q1*Q7*Q8)/977079475 + 
   (11958759392*Q2*Q7*Q8)/586247685 - (25624535323059*Q3*Q8^2)/42991496900 - 
   (13167240329493*Q4*Q8^2)/214957484500, (341901*Q1^2*Q3)/94375 + 
   (15595956*Q1*Q2*Q3)/355889875 - (1515904*Q2^2*Q3)/94375 - 
   (755259309*Q3^3)/1887500 + (9639*Q1^2*Q4)/32353625 - 
   (412332*Q1*Q2*Q4)/1038125 - (10432*Q2^2*Q4)/32353625 - 
   (1540487079*Q3^2*Q4)/7117797500 + (649442367*Q3*Q4^2)/103812500 - 
   (9639*Q4^3)/647072500 - (20903519332791*Q3*Q5^2)/21495748450 + 
   (10640133504387*Q4*Q5^2)/107478742250 + (65644674994*Q1*Q5*Q6)/977079475 - 
   (6834183872*Q2*Q5*Q6)/195415895 - (9014066349496*Q3*Q6^2)/96730868025 - 
   (110284012693688*Q4*Q6^2)/7254815101875 + Q0*Q5*Q7 - 
   (14807647638*Q1*Q5*Q7)/977079475 - (6880867032*Q2*Q5*Q7)/195415895 + 
   (28058528*Q3*Q6*Q7)/213533925 + (51946912*Q4*Q6*Q7)/3114375 - 
   (9072029328484*Q3*Q7^2)/96730868025 + (110365547031188*Q4*Q7^2)/
    7254815101875 - (91759473*Q3*Q5*Q8)/56942380 + 
   (124331949*Q4*Q5*Q8)/830500 + (15331436438*Q1*Q6*Q8)/977079475 - 
   (20689284256*Q2*Q6*Q8)/586247685 + (65768502544*Q1*Q7*Q8)/977079475 + 
   (20829333736*Q2*Q7*Q8)/586247685 - (41934705904737*Q3*Q8^2)/42991496900 - 
   (21608005521249*Q4*Q8^2)/214957484500, (11296*Q1^2*Q2)/17708625 - 
   (293632*Q2^3)/26079975 - (20024*Q2*Q3^2)/35775 + (3136*Q1*Q3*Q4)/1093125 + 
   (152*Q2*Q4^2)/536625 + (28582*Q1*Q5^2)/78705 - (8540*Q2*Q5^2)/12879 - 
   (476*Q3*Q5*Q6)/405 - (964*Q4*Q5*Q6)/18225 - (1026304*Q1*Q6^2)/286879725 - 
   (556736*Q2*Q6^2)/9388791 - (52*Q3*Q5*Q7)/45 + (3548*Q4*Q5*Q7)/18225 + 
   (12230656*Q1*Q6*Q7)/286879725 + (1026304*Q1*Q7^2)/286879725 - 
   (556736*Q2*Q7^2)/9388791 + Q0*Q5*Q8 + (73618*Q1*Q5*Q8)/78705 - 
   (52*Q3*Q6*Q8)/45 - (3548*Q4*Q6*Q8)/18225 + (476*Q3*Q7*Q8)/405 - 
   (964*Q4*Q7*Q8)/18225 - (28582*Q1*Q8^2)/78705 - (8540*Q2*Q8^2)/12879, 
  (-19683*Q1^3)/6882500 - (928385884*Q1^2*Q2)/5015621875 - 
   (3869532*Q1*Q2^2)/18926875 + (11388961888*Q2^3)/7386643125 + 
   (43479747*Q1*Q3^2)/137650000 + (1429249761*Q2*Q3^2)/182386250 + 
   (234990606843*Q1*Q3*Q4)/200624875000 + (217532871*Q2*Q3*Q4)/94634375 + 
   (19683*Q1*Q4^2)/137650000 - (23067309*Q2*Q4^2)/911931250 + 
   (5161441383*Q1*Q5^2)/3209998000 + (2962360823*Q2*Q5^2)/80249950 - 
   (28185063*Q3*Q5*Q6)/688250 + (54390331*Q4*Q5*Q6)/5161875 + Q0*Q6^2 - 
   (91538628059*Q1*Q6^2)/81253074375 - (387105792988*Q2*Q6^2)/146255533875 - 
   (17704467*Q3*Q5*Q7)/344125 + (56560091*Q4*Q5*Q7)/10323750 - 
   (26482123024*Q1*Q6*Q7)/81253074375 - (650824*Q2*Q6*Q7)/3785375 + 
   (245279007434*Q1*Q7^2)/81253074375 + (1497296734628*Q2*Q7^2)/
    146255533875 + (213013378701*Q1*Q5*Q8)/1604999000 + 
   (126968472*Q2*Q5*Q8)/757075 - (55114047*Q3*Q6*Q8)/688250 - 
   (57971608*Q4*Q6*Q8)/5161875 + (11223552*Q3*Q7*Q8)/344125 - 
   (12871213*Q4*Q7*Q8)/10323750 - (20950731*Q0*Q8^2)/1101200 - 
   (71267030163*Q1*Q8^2)/3209998000 + (534644746*Q2*Q8^2)/40124975, 
  (-61976*Q1^2*Q2)/364375 + (626432*Q2^3)/536625 + (114741*Q2*Q3^2)/13250 + 
   (1671678*Q1*Q3*Q4)/1821875 - (11037*Q2*Q4^2)/331250 + 
   (223389*Q1*Q5^2)/29150 + (6856*Q2*Q5^2)/265 + (87*Q3*Q5*Q6)/20 - 
   (1531*Q4*Q5*Q6)/1500 - (15068776*Q1*Q6^2)/5902875 + 
   (642304*Q2*Q6^2)/193185 - (297*Q3*Q5*Q7)/20 + (3467*Q4*Q5*Q7)/1500 + 
   Q0*Q6*Q7 + (834214*Q1*Q6*Q7)/5902875 + (15068776*Q1*Q7^2)/5902875 + 
   (642304*Q2*Q7^2)/193185 + (4809357*Q1*Q5*Q8)/58300 - (297*Q3*Q6*Q8)/20 - 
   (3467*Q4*Q6*Q8)/1500 - (87*Q3*Q7*Q8)/20 - (1531*Q4*Q7*Q8)/1500 - 
   (223389*Q1*Q8^2)/29150 + (6856*Q2*Q8^2)/265, 
  (-341901*Q1^2*Q3)/94375 + (15595956*Q1*Q2*Q3)/355889875 + 
   (1515904*Q2^2*Q3)/94375 + (755259309*Q3^3)/1887500 + 
   (9639*Q1^2*Q4)/32353625 + (412332*Q1*Q2*Q4)/1038125 - 
   (10432*Q2^2*Q4)/32353625 - (1540487079*Q3^2*Q4)/7117797500 - 
   (649442367*Q3*Q4^2)/103812500 - (9639*Q4^3)/647072500 + 
   (41934705904737*Q3*Q5^2)/42991496900 - (21608005521249*Q4*Q5^2)/
    214957484500 - (65768502544*Q1*Q5*Q6)/977079475 + 
   (20829333736*Q2*Q5*Q6)/586247685 + (9072029328484*Q3*Q6^2)/96730868025 + 
   (110365547031188*Q4*Q6^2)/7254815101875 + (15331436438*Q1*Q5*Q7)/
    977079475 + (20689284256*Q2*Q5*Q7)/586247685 + 
   (28058528*Q3*Q6*Q7)/213533925 - (51946912*Q4*Q6*Q7)/3114375 + 
   (9014066349496*Q3*Q7^2)/96730868025 - (110284012693688*Q4*Q7^2)/
    7254815101875 - (91759473*Q3*Q5*Q8)/56942380 - 
   (124331949*Q4*Q5*Q8)/830500 + Q0*Q6*Q8 - (14807647638*Q1*Q6*Q8)/
    977079475 + (6880867032*Q2*Q6*Q8)/195415895 - 
   (65644674994*Q1*Q7*Q8)/977079475 - (6834183872*Q2*Q7*Q8)/195415895 + 
   (20903519332791*Q3*Q8^2)/21495748450 + (10640133504387*Q4*Q8^2)/
    107478742250, (-19683*Q1^3)/6882500 - (1585471924*Q1^2*Q2)/5015621875 - 
   (3869532*Q1*Q2^2)/18926875 + (16657543168*Q2^3)/7386643125 + 
   (43479747*Q1*Q3^2)/137650000 + (1703531151*Q2*Q3^2)/182386250 + 
   (428318848053*Q1*Q3*Q4)/200624875000 + (217532871*Q2*Q3*Q4)/94634375 + 
   (19683*Q1*Q4^2)/137650000 - (5594631*Q2*Q4^2)/182386250 + 
   (58091059863*Q1*Q5^2)/3209998000 + (1667193739*Q2*Q5^2)/40124975 + 
   (16569006*Q3*Q5*Q6)/344125 - (32076583*Q4*Q5*Q6)/10323750 - 
   (446206392974*Q1*Q6^2)/81253074375 - (197576609188*Q2*Q6^2)/146255533875 + 
   (14764491*Q3*Q5*Q7)/688250 + (10254778*Q4*Q5*Q7)/5161875 + 
   (97335483536*Q1*Q6*Q7)/81253074375 - (650824*Q2*Q6*Q7)/3785375 + Q0*Q7^2 + 
   (599946772349*Q1*Q7^2)/81253074375 + (1686825918428*Q2*Q7^2)/
    146255533875 + (267796069011*Q1*Q5*Q8)/1604999000 + 
   (126968472*Q2*Q5*Q8)/757075 - (2470311*Q3*Q6*Q8)/344125 - 
   (79892681*Q4*Q6*Q8)/10323750 - (38875971*Q3*Q7*Q8)/688250 - 
   (76864229*Q4*Q7*Q8)/5161875 - (20950731*Q0*Q8^2)/1101200 - 
   (124196648643*Q1*Q8^2)/3209998000 + (1441316147*Q2*Q8^2)/80249950, 
  (206307*Q1^2*Q3)/94375 - (3684852*Q1*Q2*Q3)/355889875 - 
   (897328*Q2^2*Q3)/94375 - (455732163*Q3^3)/1887500 + 
   (22113*Q1^2*Q4)/32353625 - (251124*Q1*Q2*Q4)/1038125 - 
   (267536*Q2^2*Q4)/32353625 - (515077137*Q3^2*Q4)/7117797500 + 
   (397357569*Q3*Q4^2)/103812500 - (22113*Q4^3)/647072500 - 
   (25624535323059*Q3*Q5^2)/42991496900 + (13167240329493*Q4*Q5^2)/
    214957484500 + (39870779158*Q1*Q5*Q6)/977079475 - 
   (11958759392*Q2*Q5*Q6)/586247685 - (5598586475848*Q3*Q6^2)/96730868025 - 
   (67378214195816*Q4*Q6^2)/7254815101875 - (9479324516*Q1*Q5*Q7)/977079475 - 
   (12004168112*Q2*Q5*Q7)/586247685 - (270829216*Q3*Q6*Q7)/213533925 + 
   (10596128*Q4*Q6*Q7)/1038125 - (5490771202012*Q3*Q7^2)/96730868025 + 
   (67565263558316*Q4*Q7^2)/7254815101875 + (906812091*Q3*Q5*Q8)/56942380 + 
   (79176393*Q4*Q5*Q8)/830500 + (10336106066*Q1*Q6*Q8)/977079475 - 
   (4006434784*Q2*Q6*Q8)/195415895 + Q0*Q7*Q8 + (40729606758*Q1*Q7*Q8)/
    977079475 + (4021571024*Q2*Q7*Q8)/195415895 - 
   (6658125806106*Q3*Q8^2)/10747874225 - (3505382988417*Q4*Q8^2)/
    53739371125], [Q0^2 + (4*Q0*Q1)/13 + (4*Q1^2)/169 + (1600*Q2^2)/1521 - 
   (720*Q3^2)/169 - (144*Q4^2)/845 + (11250*Q5^2)/169 - (16000*Q6^2)/1053 - 
   (16000*Q7^2)/1053 + (11250*Q8^2)/169, Q0*Q2 + (2*Q1*Q2)/13 + 
   (54*Q3*Q4)/65 + (3375*Q5^2)/104 + (1000*Q6^2)/351 + (1600*Q6*Q7)/117 - 
   (1000*Q7^2)/351 - (3375*Q8^2)/104, Q0^3 - (17327*Q1^3)/31772 + 
   (768640*Q1*Q2^2)/71487 - (198800*Q2^3)/23829 + (7653987*Q1*Q3^2)/127088 + 
   (268380*Q2*Q3^2)/7943 + (23004*Q1*Q3*Q4)/7943 - (251258*Q2*Q3*Q4)/7943 + 
   (271503*Q1*Q4^2)/635440 - (2556*Q2*Q4^2)/7943 - (194625*Q1*Q5^2)/169 + 
   (34066125*Q2*Q5^2)/31772 - (5675875*Q3*Q5*Q6)/3666 + 
   (1314650*Q4*Q5*Q6)/1833 + (212836675*Q1*Q6^2)/1286766 + 
   (262283600*Q2*Q6^2)/643383 - (16743125*Q3*Q5*Q7)/7332 + 
   (2355125*Q4*Q5*Q7)/7332 + (1136000*Q1*Q6*Q7)/23829 + 
   (87490600*Q2*Q6*Q7)/71487 + (187276675*Q1*Q7^2)/1286766 - 
   (107219600*Q2*Q7^2)/643383 + (192000*Q2*Q5*Q8)/47 - 
   (19938125*Q3*Q6*Q8)/7332 - (3505325*Q4*Q6*Q8)/7332 + 
   (5995375*Q3*Q7*Q8)/3666 + (1538300*Q4*Q7*Q8)/1833 - 
   (1198125*Q0*Q8^2)/9776 - (103132125*Q1*Q8^2)/63544 - 
   (67613625*Q2*Q8^2)/31772, Q0^2*Q1 - Q1^3/676 + (3520*Q1*Q2^2)/4563 + 
   (104720*Q2^3)/4563 - (99*Q1*Q3^2)/2704 - (15708*Q2*Q3^2)/169 - 
   (6732*Q1*Q3*Q4)/845 + (238*Q2*Q3*Q4)/507 - (2703*Q1*Q4^2)/13520 + 
   (748*Q2*Q4^2)/845 - (103875*Q1*Q5^2)/169 + (889875*Q2*Q5^2)/676 + 
   (10025*Q3*Q5*Q6)/234 + (20210*Q4*Q5*Q6)/117 - (2542025*Q1*Q6^2)/82134 - 
   (43662800*Q2*Q6^2)/123201 - (221825*Q3*Q5*Q7)/468 + 
   (116705*Q4*Q5*Q7)/468 - (598400*Q1*Q6*Q7)/4563 + (133000*Q2*Q6*Q7)/4563 + 
   (1945975*Q1*Q7^2)/82134 - (38018800*Q2*Q7^2)/123201 + 
   (339175*Q3*Q6*Q8)/468 + (85255*Q4*Q6*Q8)/468 - (66125*Q3*Q7*Q8)/234 - 
   (19060*Q4*Q7*Q8)/117 + (70125*Q0*Q8^2)/208 + (922125*Q1*Q8^2)/1352 + 
   (1073625*Q2*Q8^2)/676, Q0^2*Q2 - (4*Q1^2*Q2)/169 + (1600*Q2^3)/1521 - 
   (720*Q2*Q3^2)/169 - (216*Q1*Q3*Q4)/845 - (144*Q2*Q4^2)/845 - 
   (3375*Q1*Q5^2)/338 + (11250*Q2*Q5^2)/169 - (4000*Q1*Q6^2)/4563 - 
   (16000*Q2*Q6^2)/1053 - (6400*Q1*Q6*Q7)/1521 + (4000*Q1*Q7^2)/4563 - 
   (16000*Q2*Q7^2)/1053 + (3375*Q1*Q8^2)/338 + (11250*Q2*Q8^2)/169, 
  Q0^2*Q3 - (1124*Q1^2*Q3)/226889 - (86080*Q2^2*Q3)/680667 + 
   (78768*Q3^3)/226889 + (14816*Q1*Q2*Q4)/680667 - (194352*Q3*Q4^2)/1134445 - 
   (5618250*Q3*Q5^2)/226889 - (1932000*Q4*Q5^2)/226889 - 
   (214000*Q1*Q5*Q6)/157077 + (5120000*Q2*Q5*Q6)/1413693 + 
   (45644800*Q3*Q6^2)/4241079 - (20066560*Q4*Q6^2)/55134027 + 
   (412000*Q1*Q5*Q7)/157077 - (1024000*Q2*Q5*Q7)/1413693 - 
   (18141440*Q4*Q6*Q7)/55134027 + (45644800*Q3*Q7^2)/4241079 + 
   (20066560*Q4*Q7^2)/55134027 + (21000*Q4*Q5*Q8)/17453 + 
   (412000*Q1*Q6*Q8)/157077 + (1024000*Q2*Q6*Q8)/1413693 + 
   (214000*Q1*Q7*Q8)/157077 + (5120000*Q2*Q7*Q8)/1413693 - 
   (5618250*Q3*Q8^2)/226889 + (1932000*Q4*Q8^2)/226889, 
  (-2720*Q1*Q2*Q3)/1599 + Q0^2*Q4 - (20*Q1^2*Q4)/533 + 
   (17600*Q2^2*Q4)/14391 - (2544*Q3^2*Q4)/533 - (528*Q4^3)/2665 - 
   (84000*Q3*Q5^2)/533 + (21750*Q4*Q5^2)/533 - (2000*Q1*Q5*Q6)/123 + 
   (4448000*Q3*Q6^2)/129519 - (51200*Q4*Q6^2)/9963 - (4000*Q1*Q5*Q7)/369 - 
   (6944000*Q3*Q6*Q7)/43173 - (4448000*Q3*Q7^2)/129519 - 
   (51200*Q4*Q7^2)/9963 + (3000*Q3*Q5*Q8)/41 + (4000*Q1*Q6*Q8)/369 - 
   (2000*Q1*Q7*Q8)/123 + (84000*Q3*Q8^2)/533 + (21750*Q4*Q8^2)/533, 
  Q0^2*Q5 - (100*Q1^2*Q5)/169 + (608*Q1*Q2*Q5)/169 - (2240*Q2^2*Q5)/507 + 
   (7398*Q3^2*Q5)/845 - (1212*Q3*Q4*Q5)/845 - (954*Q4^2*Q5)/4225 - 
   (4800*Q5^3)/169 + (512*Q1*Q3*Q6)/585 - (512*Q2*Q3*Q6)/585 - 
   (256*Q2*Q4*Q6)/5265 + (2234720*Q5*Q6^2)/41067 - (256*Q1*Q3*Q7)/195 + 
   (28544*Q2*Q3*Q7)/5265 + (128*Q2*Q4*Q7)/1755 + (814400*Q5*Q6*Q7)/4563 + 
   (3574720*Q5*Q7^2)/41067 + (64*Q1*Q2*Q8)/39 + (282*Q3^2*Q8)/65 - 
   (36*Q3*Q4*Q8)/65 - (6*Q4^2*Q8)/325 - (3300*Q5^2*Q8)/13 + 
   (38560*Q6^2*Q8)/3159 + (25280*Q6*Q7*Q8)/351 - (232000*Q7^2*Q8)/3159 - 
   (3000*Q5*Q8^2)/13 - (600*Q8^3)/13, (-721386*Q1*Q3*Q5)/2026505 + 
   (13701312*Q2*Q3*Q5)/2026505 - (2973834*Q1*Q4*Q5)/10132525 + 
   (15703488*Q2*Q4*Q5)/10132525 + Q0^2*Q6 - (72052*Q1^2*Q6)/10132525 + 
   (128445472*Q1*Q2*Q6)/131722825 + (10697792*Q2^2*Q6)/18238545 - 
   (15501264*Q3^2*Q6)/10132525 - (1071702048*Q3*Q4*Q6)/658614125 - 
   (10114512*Q4^2*Q6)/50662625 - (117838662*Q5^2*Q6)/5268913 + 
   (1579256320*Q6^3)/426781953 + (713664*Q1^2*Q7)/10132525 + 
   (257347712*Q1*Q2*Q7)/395168475 + (98432768*Q2^2*Q7)/54715635 - 
   (103588752*Q3^2*Q7)/10132525 - (1995308736*Q3*Q4*Q7)/658614125 - 
   (178416*Q4^2*Q7)/50662625 + (78421716*Q5^2*Q7)/5268913 + 
   (3292160000*Q6^2*Q7)/142260651 + (459776000*Q6*Q7^2)/142260651 - 
   (21080990720*Q7^3)/1280345859 - (2000052*Q1*Q3*Q8)/2026505 + 
   (9196416*Q2*Q3*Q8)/2026505 - (9448812*Q1*Q4*Q8)/10132525 - 
   (19373184*Q2*Q4*Q8)/10132525 - (70494816*Q5*Q6*Q8)/405301 + 
   (6556488*Q5*Q7*Q8)/405301 - (806262438*Q6*Q8^2)/5268913 + 
   (1548182484*Q7*Q8^2)/5268913, (-2000052*Q1*Q3*Q5)/2026505 - 
   (9196416*Q2*Q3*Q5)/2026505 + (9448812*Q1*Q4*Q5)/10132525 - 
   (19373184*Q2*Q4*Q5)/10132525 - (713664*Q1^2*Q6)/10132525 + 
   (257347712*Q1*Q2*Q6)/395168475 - (98432768*Q2^2*Q6)/54715635 + 
   (103588752*Q3^2*Q6)/10132525 - (1995308736*Q3*Q4*Q6)/658614125 + 
   (178416*Q4^2*Q6)/50662625 - (1548182484*Q5^2*Q6)/5268913 + 
   (21080990720*Q6^3)/1280345859 + Q0^2*Q7 - (72052*Q1^2*Q7)/10132525 - 
   (128445472*Q1*Q2*Q7)/131722825 + (10697792*Q2^2*Q7)/18238545 - 
   (15501264*Q3^2*Q7)/10132525 + (1071702048*Q3*Q4*Q7)/658614125 - 
   (10114512*Q4^2*Q7)/50662625 - (806262438*Q5^2*Q7)/5268913 + 
   (459776000*Q6^2*Q7)/142260651 - (3292160000*Q6*Q7^2)/142260651 + 
   (1579256320*Q7^3)/426781953 + (721386*Q1*Q3*Q8)/2026505 + 
   (13701312*Q2*Q3*Q8)/2026505 - (2973834*Q1*Q4*Q8)/10132525 - 
   (15703488*Q2*Q4*Q8)/10132525 + (6556488*Q5*Q6*Q8)/405301 + 
   (70494816*Q5*Q7*Q8)/405301 - (78421716*Q6*Q8^2)/5268913 - 
   (117838662*Q7*Q8^2)/5268913, (64*Q1*Q2*Q5)/39 - (282*Q3^2*Q5)/65 - 
   (36*Q3*Q4*Q5)/65 + (6*Q4^2*Q5)/325 + (600*Q5^3)/13 - (256*Q1*Q3*Q6)/195 - 
   (28544*Q2*Q3*Q6)/5265 + (128*Q2*Q4*Q6)/1755 + (232000*Q5*Q6^2)/3159 - 
   (512*Q1*Q3*Q7)/585 - (512*Q2*Q3*Q7)/585 + (256*Q2*Q4*Q7)/5265 + 
   (25280*Q5*Q6*Q7)/351 - (38560*Q5*Q7^2)/3159 + Q0^2*Q8 - 
   (100*Q1^2*Q8)/169 - (608*Q1*Q2*Q8)/169 - (2240*Q2^2*Q8)/507 + 
   (7398*Q3^2*Q8)/845 + (1212*Q3*Q4*Q8)/845 - (954*Q4^2*Q8)/4225 - 
   (3000*Q5^2*Q8)/13 + (3574720*Q6^2*Q8)/41067 - (814400*Q6*Q7*Q8)/4563 + 
   (2234720*Q7^2*Q8)/41067 + (3300*Q5*Q8^2)/13 - (4800*Q8^3)/169, 
  Q0*Q1^2 + (17*Q1^3)/208 + (320*Q1*Q2^2)/351 - (26180*Q2^3)/351 - 
   (11421*Q1*Q3^2)/832 + (3927*Q2*Q3^2)/13 + (1683*Q1*Q3*Q4)/65 - 
   (119*Q2*Q3*Q4)/78 + (399*Q1*Q4^2)/4160 - (187*Q2*Q4^2)/65 + 
   (115125*Q1*Q5^2)/52 - (889875*Q2*Q5^2)/208 - (10025*Q3*Q5*Q6)/72 - 
   (10105*Q4*Q5*Q6)/18 + (1294025*Q1*Q6^2)/25272 + (10915700*Q2*Q6^2)/9477 + 
   (221825*Q3*Q5*Q7)/144 - (116705*Q4*Q5*Q7)/144 + (149600*Q1*Q6*Q7)/351 - 
   (33250*Q2*Q6*Q7)/351 - (3193975*Q1*Q7^2)/25272 + (9504700*Q2*Q7^2)/9477 - 
   (339175*Q3*Q6*Q8)/144 - (85255*Q4*Q6*Q8)/144 + (66125*Q3*Q7*Q8)/72 + 
   (4765*Q4*Q7*Q8)/9 - (70125*Q0*Q8^2)/64 - (832125*Q1*Q8^2)/416 - 
   (1073625*Q2*Q8^2)/208, Q0*Q1*Q2 + (2*Q1^2*Q2)/13 + (54*Q1*Q3*Q4)/65 + 
   (3375*Q1*Q5^2)/104 + (1000*Q1*Q6^2)/351 + (1600*Q1*Q6*Q7)/117 - 
   (1000*Q1*Q7^2)/351 - (3375*Q1*Q8^2)/104, 
  Q0*Q1*Q3 + (21106*Q1^2*Q3)/226889 + (7820480*Q2^2*Q3)/2042001 - 
   (3397536*Q3^3)/226889 - (3704*Q1*Q2*Q4)/52359 + (3336*Q3*Q4^2)/1134445 + 
   (67345875*Q3*Q5^2)/226889 + (483000*Q4*Q5^2)/17453 + 
   (695500*Q1*Q5*Q6)/157077 - (16640000*Q2*Q5*Q6)/1413693 - 
   (357781600*Q3*Q6^2)/4241079 + (5016640*Q4*Q6^2)/4241079 - 
   (1339000*Q1*Q5*Q7)/157077 + (3328000*Q2*Q5*Q7)/1413693 + 
   (4535360*Q4*Q6*Q7)/4241079 - (357781600*Q3*Q7^2)/4241079 - 
   (5016640*Q4*Q7^2)/4241079 - (68250*Q4*Q5*Q8)/17453 - 
   (1339000*Q1*Q6*Q8)/157077 - (3328000*Q2*Q6*Q8)/1413693 - 
   (695500*Q1*Q7*Q8)/157077 - (16640000*Q2*Q7*Q8)/1413693 + 
   (67345875*Q3*Q8^2)/226889 - (483000*Q4*Q8^2)/17453, 
  (680*Q1*Q2*Q3)/123 + Q0*Q1*Q4 + (106*Q1^2*Q4)/533 - (8000*Q2^2*Q4)/14391 + 
   (888*Q3^2*Q4)/533 + (48*Q4^3)/533 + (21000*Q3*Q5^2)/41 + 
   (44625*Q4*Q5^2)/533 + (6500*Q1*Q5*Q6)/123 - (1112000*Q3*Q6^2)/9963 - 
   (325600*Q4*Q6^2)/9963 + (13000*Q1*Q5*Q7)/369 + (1736000*Q3*Q6*Q7)/3321 + 
   (1112000*Q3*Q7^2)/9963 - (325600*Q4*Q7^2)/9963 - (9750*Q3*Q5*Q8)/41 - 
   (13000*Q1*Q6*Q8)/369 + (6500*Q1*Q7*Q8)/123 - (21000*Q3*Q8^2)/41 + 
   (44625*Q4*Q8^2)/533, Q0*Q1*Q5 + 2*Q1^2*Q5 - (152*Q1*Q2*Q5)/13 + 
   (160*Q2^2*Q5)/9 - (423*Q3^2*Q5)/10 + (303*Q3*Q4*Q5)/65 + (9*Q4^2*Q5)/50 + 
   (8025*Q5^3)/26 - (128*Q1*Q3*Q6)/45 + (128*Q2*Q3*Q6)/45 + 
   (64*Q2*Q4*Q6)/405 - (714680*Q5*Q6^2)/3159 + (64*Q1*Q3*Q7)/15 - 
   (7136*Q2*Q3*Q7)/405 - (32*Q2*Q4*Q7)/135 - (203600*Q5*Q6*Q7)/351 - 
   (1049680*Q5*Q7^2)/3159 - (16*Q1*Q2*Q8)/3 - (141*Q3^2*Q8)/10 + 
   (9*Q3*Q4*Q8)/5 + (3*Q4^2*Q8)/50 + 825*Q5^2*Q8 - (9640*Q6^2*Q8)/243 - 
   (6320*Q6*Q7*Q8)/27 + (58000*Q7^2*Q8)/243 + (25125*Q5*Q8^2)/26 + 150*Q8^3, 
  (360693*Q1*Q3*Q5)/311770 - (3425328*Q2*Q3*Q5)/155885 + 
   (1486917*Q1*Q4*Q5)/1558850 - (3925872*Q2*Q4*Q5)/779425 + Q0*Q1*Q6 + 
   (1013594*Q1^2*Q6)/10132525 - (32111368*Q1*Q2*Q6)/10132525 + 
   (9195392*Q2^2*Q6)/6079515 - (89917392*Q3^2*Q6)/10132525 + 
   (267925512*Q3*Q4*Q6)/50662625 + (4812864*Q4^2*Q6)/50662625 + 
   (117144978*Q5^2*Q6)/405301 - (2016018080*Q6^3)/32829381 - 
   (178416*Q1^2*Q7)/779425 - (64336928*Q1*Q2*Q7)/30397575 - 
   (24608192*Q2^2*Q7)/4208895 + (25897188*Q3^2*Q7)/779425 + 
   (498827184*Q3*Q4*Q7)/50662625 + (44604*Q4^2*Q7)/3897125 - 
   (19605429*Q5^2*Q7)/405301 - (823040000*Q6^2*Q7)/10943127 - 
   (1966036000*Q6*Q7^2)/32829381 + (5270247680*Q7^3)/98488143 + 
   (500013*Q1*Q3*Q8)/155885 - (2299104*Q2*Q3*Q8)/155885 + 
   (2362203*Q1*Q4*Q8)/779425 + (4843296*Q2*Q4*Q8)/779425 + 
   (17623704*Q5*Q6*Q8)/31177 - (1639122*Q5*Q7*Q8)/31177 + 
   (289250922*Q6*Q8^2)/405301 - (387045621*Q7*Q8^2)/405301, 
  (500013*Q1*Q3*Q5)/155885 + (2299104*Q2*Q3*Q5)/155885 - 
   (2362203*Q1*Q4*Q5)/779425 + (4843296*Q2*Q4*Q5)/779425 + 
   (178416*Q1^2*Q6)/779425 - (64336928*Q1*Q2*Q6)/30397575 + 
   (24608192*Q2^2*Q6)/4208895 - (25897188*Q3^2*Q6)/779425 + 
   (498827184*Q3*Q4*Q6)/50662625 - (44604*Q4^2*Q6)/3897125 + 
   (387045621*Q5^2*Q6)/405301 - (5270247680*Q6^3)/98488143 + Q0*Q1*Q7 + 
   (1013594*Q1^2*Q7)/10132525 + (32111368*Q1*Q2*Q7)/10132525 + 
   (9195392*Q2^2*Q7)/6079515 - (89917392*Q3^2*Q7)/10132525 - 
   (267925512*Q3*Q4*Q7)/50662625 + (4812864*Q4^2*Q7)/50662625 + 
   (289250922*Q5^2*Q7)/405301 - (1966036000*Q6^2*Q7)/32829381 + 
   (823040000*Q6*Q7^2)/10943127 - (2016018080*Q7^3)/32829381 - 
   (360693*Q1*Q3*Q8)/311770 - (3425328*Q2*Q3*Q8)/155885 + 
   (1486917*Q1*Q4*Q8)/1558850 + (3925872*Q2*Q4*Q8)/779425 - 
   (1639122*Q5*Q6*Q8)/31177 - (17623704*Q5*Q7*Q8)/31177 + 
   (19605429*Q6*Q8^2)/405301 + (117144978*Q7*Q8^2)/405301, 
  (-16*Q1*Q2*Q5)/3 + (141*Q3^2*Q5)/10 + (9*Q3*Q4*Q5)/5 - (3*Q4^2*Q5)/50 - 
   150*Q5^3 + (64*Q1*Q3*Q6)/15 + (7136*Q2*Q3*Q6)/405 - (32*Q2*Q4*Q6)/135 - 
   (58000*Q5*Q6^2)/243 + (128*Q1*Q3*Q7)/45 + (128*Q2*Q3*Q7)/45 - 
   (64*Q2*Q4*Q7)/405 - (6320*Q5*Q6*Q7)/27 + (9640*Q5*Q7^2)/243 + Q0*Q1*Q8 + 
   2*Q1^2*Q8 + (152*Q1*Q2*Q8)/13 + (160*Q2^2*Q8)/9 - (423*Q3^2*Q8)/10 - 
   (303*Q3*Q4*Q8)/65 + (9*Q4^2*Q8)/50 + (25125*Q5^2*Q8)/26 - 
   (1049680*Q6^2*Q8)/3159 + (203600*Q6*Q7*Q8)/351 - (714680*Q7^2*Q8)/3159 - 
   825*Q5*Q8^2 + (8025*Q8^3)/26, Q0*Q2^2 + (2*Q1*Q2^2)/13 + 
   (54*Q2*Q3*Q4)/65 + (3375*Q2*Q5^2)/104 + (1000*Q2*Q6^2)/351 + 
   (1600*Q2*Q6*Q7)/117 - (1000*Q2*Q7^2)/351 - (3375*Q2*Q8^2)/104, 
  Q0*Q2*Q3 + (2*Q1*Q2*Q3)/13 + (54*Q3^2*Q4)/65 + (3375*Q3*Q5^2)/104 + 
   (1000*Q3*Q6^2)/351 + (1600*Q3*Q6*Q7)/117 - (1000*Q3*Q7^2)/351 - 
   (3375*Q3*Q8^2)/104, Q0*Q2*Q4 + (2*Q1*Q2*Q4)/13 + (54*Q3*Q4^2)/65 + 
   (3375*Q4*Q5^2)/104 + (1000*Q4*Q6^2)/351 + (1600*Q4*Q6*Q7)/117 - 
   (1000*Q4*Q7^2)/351 - (3375*Q4*Q8^2)/104, Q0*Q2*Q5 + (2*Q1*Q2*Q5)/13 + 
   (54*Q3*Q4*Q5)/65 + (3375*Q5^3)/104 + (1000*Q5*Q6^2)/351 + 
   (1600*Q5*Q6*Q7)/117 - (1000*Q5*Q7^2)/351 - (3375*Q5*Q8^2)/104, 
  Q0*Q2*Q6 + (2*Q1*Q2*Q6)/13 + (54*Q3*Q4*Q6)/65 + (3375*Q5^2*Q6)/104 + 
   (1000*Q6^3)/351 + (1600*Q6^2*Q7)/117 - (1000*Q6*Q7^2)/351 - 
   (3375*Q6*Q8^2)/104, Q0*Q2*Q7 + (2*Q1*Q2*Q7)/13 + (54*Q3*Q4*Q7)/65 + 
   (3375*Q5^2*Q7)/104 + (1000*Q6^2*Q7)/351 + (1600*Q6*Q7^2)/117 - 
   (1000*Q7^3)/351 - (3375*Q7*Q8^2)/104, Q0*Q2*Q8 + (2*Q1*Q2*Q8)/13 + 
   (54*Q3*Q4*Q8)/65 + (3375*Q5^2*Q8)/104 + (1000*Q6^2*Q8)/351 + 
   (1600*Q6*Q7*Q8)/117 - (1000*Q7^2*Q8)/351 - (3375*Q8^3)/104, 
  (-75*Q1^3)/63544 - (13600*Q1*Q2^2)/214461 - (478520*Q2^3)/643383 + 
   Q0*Q3^2 + (22319*Q1*Q3^2)/254176 + (23926*Q2*Q3^2)/7943 + 
   (10254*Q1*Q3*Q4)/39715 + (1571*Q2*Q3*Q4)/7943 + (15*Q1*Q4^2)/254176 - 
   (3418*Q2*Q4^2)/119145 + (7875*Q1*Q5^2)/338 - (2926375*Q2*Q5^2)/63544 + 
   (191575*Q3*Q5*Q6)/21996 - (10040*Q4*Q5*Q6)/1833 + 
   (717125*Q1*Q6^2)/857844 + (67792600*Q2*Q6^2)/5790447 + 
   (1082125*Q3*Q5*Q7)/43992 - (404845*Q4*Q5*Q7)/43992 + 
   (2734400*Q1*Q6*Q7)/643383 - (1781500*Q2*Q6*Q7)/643383 - 
   (7217875*Q1*Q7^2)/7720596 + (6291400*Q2*Q7^2)/643383 + 
   (1250*Q2*Q5*Q8)/141 - (626875*Q3*Q6*Q8)/43992 - (210395*Q4*Q6*Q8)/43992 - 
   (20675*Q3*Q7*Q8)/21996 + (29695*Q4*Q7*Q8)/5499 - (213625*Q0*Q8^2)/19552 - 
   (2379625*Q1*Q8^2)/127088 - (3055125*Q2*Q8^2)/63544, 
  (-200*Q1^2*Q2)/507 + (385600*Q2^3)/41067 - (19280*Q2*Q3^2)/507 + Q0*Q3*Q4 - 
   (635*Q1*Q3*Q4)/338 + (196*Q2*Q4^2)/507 - (61875*Q1*Q5^2)/338 + 
   (228125*Q2*Q5^2)/507 + (2750*Q3*Q5*Q6)/13 + (10850*Q4*Q5*Q6)/117 - 
   (86750*Q1*Q6^2)/13689 - (3154000*Q2*Q6^2)/28431 - (11125*Q3*Q5*Q7)/117 + 
   (3025*Q4*Q5*Q7)/39 - (2128000*Q1*Q6*Q7)/41067 + (86750*Q1*Q7^2)/13689 - 
   (3154000*Q2*Q7^2)/28431 + (1875*Q1*Q5*Q8)/13 + (11125*Q3*Q6*Q8)/117 + 
   (3025*Q4*Q6*Q8)/39 + (2750*Q3*Q7*Q8)/13 - (10850*Q4*Q7*Q8)/117 + 
   (61875*Q1*Q8^2)/338 + (228125*Q2*Q8^2)/507, 
  Q0*Q3*Q5 + (2552*Q1*Q3*Q5)/31177 - (172940*Q2*Q3*Q5)/93531 + 
   (5910*Q1*Q4*Q5)/31177 - (53932*Q2*Q4*Q5)/155885 - 
   (34856*Q1^2*Q6)/2026505 + (8856832*Q1*Q2*Q6)/164146905 - 
   (142773376*Q2^2*Q6)/295464429 + (46817938*Q3^2*Q6)/18238545 - 
   (46013132*Q3*Q4*Q6)/91192725 + (8714*Q4^2*Q6)/10132525 - 
   (19451960*Q5^2*Q6)/405301 + (7495805600*Q6^3)/2659179861 - 
   (67592*Q1^2*Q7)/18238545 - (44122496*Q1*Q2*Q7)/164146905 - 
   (5960192*Q2^2*Q7)/98488143 + (2478602*Q3^2*Q7)/2026505 + 
   (16121012*Q3*Q4*Q7)/30397575 + (16898*Q4^2*Q7)/91192725 - 
   (117074980*Q5^2*Q7)/3647709 + (163062400*Q6^2*Q7)/2659179861 - 
   (4443769600*Q6*Q7^2)/886393287 + (6804317600*Q7^3)/2659179861 + 
   (9918*Q1*Q3*Q8)/31177 + (113756*Q2*Q3*Q8)/93531 - (54*Q1*Q4*Q8)/155885 - 
   (87452*Q2*Q4*Q8)/467655 + (6059830*Q5*Q6*Q8)/280593 + 
   (3180770*Q5*Q7*Q8)/93531 + (415970*Q6*Q8^2)/31177 - 
   (11312390*Q7*Q8^2)/280593, (810*Q1^2*Q5)/2197 - (2070*Q1*Q2*Q5)/2197 + 
   (7400*Q2^2*Q5)/2197 - (207117*Q3^2*Q5)/17576 + (4779*Q3*Q4*Q5)/8788 + 
   (7857*Q4^2*Q5)/87880 + (1569375*Q5^3)/17576 + Q0*Q3*Q6 - 
   (22*Q1*Q3*Q6)/13 - (2488*Q2*Q3*Q6)/507 + (8*Q2*Q4*Q6)/39 + 
   (87225*Q5*Q6^2)/2197 - (2456*Q2*Q3*Q7)/507 - (880550*Q5*Q6*Q7)/19773 - 
   (163925*Q5*Q7^2)/2197 - (1215*Q1^2*Q8)/2197 - (10710*Q1*Q2*Q8)/2197 - 
   (11100*Q2^2*Q8)/2197 + (166941*Q3^2*Q8)/17576 + (14013*Q3*Q4*Q8)/8788 - 
   (4941*Q4^2*Q8)/87880 - (313875*Q5^2*Q8)/2704 + (1830625*Q6^2*Q8)/19773 - 
   (1568350*Q6*Q7*Q8)/6591 + (2170775*Q7^2*Q8)/19773 + (293625*Q5*Q8^2)/676 - 
   (1285875*Q8^3)/35152, (-1215*Q1^2*Q5)/2197 + (10710*Q1*Q2*Q5)/2197 - 
   (11100*Q2^2*Q5)/2197 + (166941*Q3^2*Q5)/17576 - (14013*Q3*Q4*Q5)/8788 - 
   (4941*Q4^2*Q5)/87880 - (1285875*Q5^3)/35152 - (2456*Q2*Q3*Q6)/507 + 
   (2170775*Q5*Q6^2)/19773 + Q0*Q3*Q7 - (22*Q1*Q3*Q7)/13 + 
   (2488*Q2*Q3*Q7)/507 + (8*Q2*Q4*Q7)/39 + (1568350*Q5*Q6*Q7)/6591 + 
   (1830625*Q5*Q7^2)/19773 - (810*Q1^2*Q8)/2197 - (2070*Q1*Q2*Q8)/2197 - 
   (7400*Q2^2*Q8)/2197 + (207117*Q3^2*Q8)/17576 + (4779*Q3*Q4*Q8)/8788 - 
   (7857*Q4^2*Q8)/87880 - (293625*Q5^2*Q8)/676 + (163925*Q6^2*Q8)/2197 - 
   (880550*Q6*Q7*Q8)/19773 - (87225*Q7^2*Q8)/2197 - (313875*Q5*Q8^2)/2704 - 
   (1569375*Q8^3)/17576, (-9918*Q1*Q3*Q5)/31177 + (113756*Q2*Q3*Q5)/93531 - 
   (54*Q1*Q4*Q5)/155885 + (87452*Q2*Q4*Q5)/467655 - 
   (67592*Q1^2*Q6)/18238545 + (44122496*Q1*Q2*Q6)/164146905 - 
   (5960192*Q2^2*Q6)/98488143 + (2478602*Q3^2*Q6)/2026505 - 
   (16121012*Q3*Q4*Q6)/30397575 + (16898*Q4^2*Q6)/91192725 - 
   (11312390*Q5^2*Q6)/280593 + (6804317600*Q6^3)/2659179861 + 
   (34856*Q1^2*Q7)/2026505 + (8856832*Q1*Q2*Q7)/164146905 + 
   (142773376*Q2^2*Q7)/295464429 - (46817938*Q3^2*Q7)/18238545 - 
   (46013132*Q3*Q4*Q7)/91192725 - (8714*Q4^2*Q7)/10132525 - 
   (415970*Q5^2*Q7)/31177 + (4443769600*Q6^2*Q7)/886393287 + 
   (163062400*Q6*Q7^2)/2659179861 - (7495805600*Q7^3)/2659179861 + Q0*Q3*Q8 + 
   (2552*Q1*Q3*Q8)/31177 + (172940*Q2*Q3*Q8)/93531 - (5910*Q1*Q4*Q8)/31177 - 
   (53932*Q2*Q4*Q8)/155885 - (3180770*Q5*Q6*Q8)/93531 + 
   (6059830*Q5*Q7*Q8)/280593 - (117074980*Q6*Q8^2)/3647709 + 
   (19451960*Q7*Q8^2)/405301, (-3525*Q1^3)/1352 + (234400*Q1*Q2^2)/4563 - 
   (65800*Q2^3)/1521 + (1557345*Q1*Q3^2)/5408 + (29610*Q2*Q3^2)/169 + 
   (2538*Q1*Q3*Q4)/169 - (76345*Q2*Q3*Q4)/507 + Q0*Q4^2 + 
   (11521*Q1*Q4^2)/5408 - (282*Q2*Q4^2)/169 - (1850625*Q1*Q5^2)/338 + 
   (6604375*Q2*Q5^2)/1352 - (3460375*Q3*Q5*Q6)/468 + (132100*Q4*Q5*Q6)/39 + 
   (14568875*Q1*Q6^2)/18252 + (82099000*Q2*Q6^2)/41067 - 
   (3413375*Q3*Q5*Q7)/312 + (158325*Q4*Q5*Q7)/104 + (376000*Q1*Q6*Q7)/1521 + 
   (239480500*Q2*Q6*Q7)/41067 + (1409875*Q1*Q7^2)/2028 - 
   (30775000*Q2*Q7^2)/41067 + (58750*Q2*Q5*Q8)/3 - (4118375*Q3*Q6*Q8)/312 - 
   (242925*Q4*Q6*Q8)/104 + (3671875*Q3*Q7*Q8)/468 + (156775*Q4*Q7*Q8)/39 - 
   (264375*Q0*Q8^2)/416 - (21414375*Q1*Q8^2)/2704 - (14006875*Q2*Q8^2)/1352, 
  (378786*Q1*Q3*Q5)/155885 + (3125564*Q2*Q3*Q5)/467655 + Q0*Q4*Q5 - 
   (357916*Q1*Q4*Q5)/779425 + (3011636*Q2*Q4*Q5)/2338275 + 
   (4814584*Q1^2*Q6)/91192725 - (261436544*Q1*Q2*Q6)/273578175 + 
   (892225408*Q2^2*Q6)/492440715 - (1151365862*Q3^2*Q6)/91192725 + 
   (1420419332*Q3*Q4*Q6)/455963625 - (1203646*Q4^2*Q6)/455963625 + 
   (870704308*Q5^2*Q6)/3647709 - (30799207520*Q6^3)/2659179861 + 
   (204712*Q1^2*Q7)/91192725 + (90225664*Q1*Q2*Q7)/91192725 - 
   (130692352*Q2^2*Q7)/164146905 + (137520778*Q3^2*Q7)/30397575 - 
   (492720076*Q3*Q4*Q7)/455963625 - (51178*Q4^2*Q7)/455963625 + 
   (513024256*Q5^2*Q7)/3647709 - (60980118400*Q6^2*Q7)/2659179861 + 
   (54537843200*Q6*Q7^2)/2659179861 + (91404640*Q7^3)/2659179861 - 
   (181698*Q1*Q3*Q8)/155885 - (4412348*Q2*Q3*Q8)/467655 + 
   (396162*Q1*Q4*Q8)/779425 + (4984252*Q2*Q4*Q8)/2338275 + 
   (10102298*Q5*Q6*Q8)/93531 - (53396542*Q5*Q7*Q8)/280593 + 
   (13930334*Q6*Q8^2)/280593 + (239938*Q7*Q8^2)/280593, 
  (38070*Q1^2*Q5)/2197 - (497430*Q1*Q2*Q5)/2197 + (347800*Q2^2*Q5)/2197 - 
   (3498633*Q3^2*Q5)/17576 + (784809*Q3*Q4*Q5)/8788 + 
   (674649*Q4^2*Q5)/87880 - (16270875*Q5^3)/17576 + (5040*Q1*Q3*Q6)/169 + 
   (11656*Q2*Q3*Q6)/39 + Q0*Q4*Q6 + 2*Q1*Q4*Q6 + (1448*Q2*Q4*Q6)/507 - 
   (28869025*Q5*Q6^2)/6591 + (12096*Q1*Q3*Q7)/169 - 192*Q2*Q3*Q7 - 
   (40*Q2*Q4*Q7)/507 - (64753550*Q5*Q6*Q7)/6591 - (55839125*Q5*Q7^2)/19773 + 
   (57105*Q1^2*Q8)/2197 + (236610*Q1*Q2*Q8)/2197 + (521700*Q2^2*Q8)/2197 - 
   (12003471*Q3^2*Q8)/17576 - (403785*Q3*Q4*Q8)/8788 + 
   (265923*Q4^2*Q8)/87880 + (55009125*Q5^2*Q8)/2704 - 
   (28994825*Q6^2*Q8)/6591 + (90293650*Q6*Q7*Q8)/19773 + 
   (5574575*Q7^2*Q8)/19773 - (324000*Q5*Q8^2)/169 + (180478125*Q8^3)/35152, 
  (-57105*Q1^2*Q5)/2197 + (236610*Q1*Q2*Q5)/2197 - (521700*Q2^2*Q5)/2197 + 
   (12003471*Q3^2*Q5)/17576 - (403785*Q3*Q4*Q5)/8788 - 
   (265923*Q4^2*Q5)/87880 - (180478125*Q5^3)/35152 + (12096*Q1*Q3*Q6)/169 + 
   192*Q2*Q3*Q6 - (40*Q2*Q4*Q6)/507 - (5574575*Q5*Q6^2)/19773 - 
   (5040*Q1*Q3*Q7)/169 + (11656*Q2*Q3*Q7)/39 + Q0*Q4*Q7 + 2*Q1*Q4*Q7 - 
   (1448*Q2*Q4*Q7)/507 + (90293650*Q5*Q6*Q7)/19773 + 
   (28994825*Q5*Q7^2)/6591 + (38070*Q1^2*Q8)/2197 + (497430*Q1*Q2*Q8)/2197 + 
   (347800*Q2^2*Q8)/2197 - (3498633*Q3^2*Q8)/17576 - (784809*Q3*Q4*Q8)/8788 + 
   (674649*Q4^2*Q8)/87880 - (324000*Q5^2*Q8)/169 - (55839125*Q6^2*Q8)/19773 + 
   (64753550*Q6*Q7*Q8)/6591 - (28869025*Q7^2*Q8)/6591 - 
   (55009125*Q5*Q8^2)/2704 - (16270875*Q8^3)/17576, 
  (-181698*Q1*Q3*Q5)/155885 + (4412348*Q2*Q3*Q5)/467655 - 
   (396162*Q1*Q4*Q5)/779425 + (4984252*Q2*Q4*Q5)/2338275 - 
   (204712*Q1^2*Q6)/91192725 + (90225664*Q1*Q2*Q6)/91192725 + 
   (130692352*Q2^2*Q6)/164146905 - (137520778*Q3^2*Q6)/30397575 - 
   (492720076*Q3*Q4*Q6)/455963625 + (51178*Q4^2*Q6)/455963625 - 
   (239938*Q5^2*Q6)/280593 - (91404640*Q6^3)/2659179861 + 
   (4814584*Q1^2*Q7)/91192725 + (261436544*Q1*Q2*Q7)/273578175 + 
   (892225408*Q2^2*Q7)/492440715 - (1151365862*Q3^2*Q7)/91192725 - 
   (1420419332*Q3*Q4*Q7)/455963625 - (1203646*Q4^2*Q7)/455963625 + 
   (13930334*Q5^2*Q7)/280593 + (54537843200*Q6^2*Q7)/2659179861 + 
   (60980118400*Q6*Q7^2)/2659179861 - (30799207520*Q7^3)/2659179861 - 
   (378786*Q1*Q3*Q8)/155885 + (3125564*Q2*Q3*Q8)/467655 + Q0*Q4*Q8 - 
   (357916*Q1*Q4*Q8)/779425 - (3011636*Q2*Q4*Q8)/2338275 - 
   (53396542*Q5*Q6*Q8)/280593 - (10102298*Q5*Q7*Q8)/93531 - 
   (513024256*Q6*Q8^2)/3647709 + (870704308*Q7*Q8^2)/3647709, 
  (-3584*Q2^3)/26325 + (896*Q2*Q3^2)/1625 + (384*Q1*Q3*Q4)/8125 - 
   (128*Q2*Q4^2)/24375 + Q0*Q5^2 + (50*Q1*Q5^2)/13 - (112*Q2*Q5^2)/13 + 
   (32*Q3*Q5*Q6)/45 - (224*Q4*Q5*Q6)/225 + (512*Q1*Q6^2)/3159 + 
   (7168*Q2*Q6^2)/3645 + (32*Q3*Q5*Q7)/9 - (32*Q4*Q5*Q7)/25 + 
   (4096*Q1*Q6*Q7)/5265 - (512*Q1*Q7^2)/3159 + (7168*Q2*Q7^2)/3645 - 
   (32*Q3*Q6*Q8)/9 - (32*Q4*Q6*Q8)/25 + (32*Q3*Q7*Q8)/45 + 
   (224*Q4*Q7*Q8)/225 - Q0*Q8^2 - (50*Q1*Q8^2)/13 - (112*Q2*Q8^2)/13, 
  (2997*Q1^2*Q3)/73738925 - (41712*Q1*Q2*Q3)/173225 + 
   (1781808*Q2^2*Q3)/73738925 - (6620373*Q3^3)/1474778500 - 
   (1323*Q1^2*Q4)/866125 + (439488*Q1*Q2*Q4)/368694625 + 
   (5136*Q2^2*Q4)/34645 - (1928259*Q3^2*Q4)/3464500 - 
   (31005099*Q3*Q4^2)/7373892500 + (1323*Q4^3)/17322500 - 
   (4769106741*Q3*Q5^2)/120931837 - (2418573249*Q4*Q5^2)/1209318370 + 
   Q0*Q5*Q6 - (16884314*Q1*Q5*Q6)/9302449 + (15362560*Q2*Q5*Q6)/2042001 - 
   (22864298636*Q3*Q6^2)/16325797995 - (2789090332*Q4*Q6^2)/81628989975 + 
   (7366100*Q1*Q5*Q7)/9302449 + (7818160*Q2*Q5*Q7)/2042001 - 
   (5503616*Q3*Q6*Q7)/187083 + (535616*Q4*Q6*Q7)/73738925 + 
   (22083110384*Q3*Q7^2)/16325797995 - (7661417008*Q4*Q7^2)/81628989975 + 
   (39339*Q3*Q5*Q8)/2132 - (2323809*Q4*Q5*Q8)/4537780 - 
   (6177428*Q1*Q6*Q8)/9302449 + (7540480*Q2*Q6*Q8)/2042001 - 
   (18615088*Q1*Q7*Q8)/9302449 - (16750960*Q2*Q7*Q8)/2042001 + 
   (1482742341*Q3*Q8^2)/37209796 - (342914229*Q4*Q8^2)/186048980, 
  (-60831*Q1^2*Q3)/73738925 + (63504*Q1*Q2*Q3)/173225 - 
   (4278784*Q2^2*Q3)/73738925 + (134375679*Q3^3)/1474778500 + 
   (2511*Q1^2*Q4)/866125 - (90144*Q1*Q2*Q4)/368694625 - 
   (41952*Q2^2*Q4)/173225 + (650187*Q3^2*Q4)/692900 + 
   (33276177*Q3*Q4^2)/7373892500 - (2511*Q4^3)/17322500 + 
   (15234423543*Q3*Q5^2)/241863674 + (2001145176*Q4*Q5^2)/604659185 + 
   (25564176*Q1*Q5*Q6)/9302449 - (2541360*Q2*Q5*Q6)/226889 + 
   (16238031776*Q3*Q6^2)/5441932665 + (2290469312*Q4*Q6^2)/27209663325 + 
   Q0*Q5*Q7 - (10128490*Q1*Q5*Q7)/9302449 - (1306840*Q2*Q5*Q7)/226889 + 
   (945280*Q3*Q6*Q7)/20787 - (11503552*Q4*Q6*Q7)/663650325 - 
   (1216966116*Q3*Q7^2)/604659185 + (480119572*Q4*Q7^2)/3023295925 - 
   (65853*Q3*Q5*Q8)/2132 + (2463777*Q4*Q5*Q8)/4537780 + 
   (10640580*Q1*Q6*Q8)/9302449 - (3758800*Q2*Q6*Q8)/680667 + 
   (27004260*Q1*Q7*Q8)/9302449 + (8432680*Q2*Q7*Q8)/680667 - 
   (2451162951*Q3*Q8^2)/37209796 + (587533257*Q4*Q8^2)/186048980, 
  (32*Q1^2*Q2)/63375 - (65024*Q2^3)/1026675 + (17608*Q2*Q3^2)/63375 + 
   (1938*Q1*Q3*Q4)/105625 - (136*Q2*Q4^2)/63375 + (1332*Q1*Q5^2)/845 - 
   (1720*Q2*Q5^2)/507 - (124*Q3*Q5*Q6)/195 - (1348*Q4*Q5*Q6)/2925 + 
   (24584*Q1*Q6^2)/342225 + (115072*Q2*Q6^2)/142155 + (88*Q3*Q5*Q7)/65 - 
   (1696*Q4*Q5*Q7)/2925 + (325888*Q1*Q6*Q7)/1026675 - 
   (24584*Q1*Q7^2)/342225 + (115072*Q2*Q7^2)/142155 + Q0*Q5*Q8 - 
   (14*Q1*Q5*Q8)/65 - (88*Q3*Q6*Q8)/65 - (1696*Q4*Q6*Q8)/2925 - 
   (124*Q3*Q7*Q8)/195 + (1348*Q4*Q7*Q8)/2925 - (1332*Q1*Q8^2)/845 - 
   (1720*Q2*Q8^2)/507, (-2187*Q1^3)/703040 - (28917*Q1^2*Q2)/714025 + 
   (972*Q1*Q2^2)/10985 + (120189*Q2^3)/142805 + (4831083*Q1*Q3^2)/14060800 - 
   (10720917*Q2*Q3^2)/2856100 - (2079837*Q1*Q3*Q4)/11424400 - 
   (84321*Q2*Q3*Q4)/439400 + (2187*Q1*Q4^2)/14060800 + 
   (451251*Q2*Q4^2)/14280500 - (5552793*Q1*Q5^2)/228488 + 
   (90734985*Q2*Q5^2)/1827904 + (110403*Q3*Q5*Q6)/5408 + 
   (24381*Q4*Q5*Q6)/1690 + Q0*Q6^2 + (1050731*Q1*Q6^2)/4569760 - 
   (54817*Q2*Q6^2)/6591 - (219591*Q3*Q5*Q7)/10816 + (513459*Q4*Q5*Q7)/54080 - 
   (678408*Q1*Q6*Q7)/142805 + (38029*Q2*Q6*Q7)/4394 + 
   (6897339*Q1*Q7^2)/4569760 - (25005*Q2*Q7^2)/2197 + (24057*Q1*Q5*Q8)/1352 + 
   (1215*Q2*Q5*Q8)/52 - (91935*Q3*Q6*Q8)/10816 + (199989*Q4*Q6*Q8)/54080 + 
   (208737*Q3*Q7*Q8)/5408 - (31509*Q4*Q7*Q8)/6760 - (32805*Q0*Q8^2)/43264 + 
   (30418983*Q1*Q8^2)/3655808 + (54690795*Q2*Q8^2)/1827904, 
  (5832*Q1^2*Q2)/142805 - (99456*Q2^3)/142805 + (4233303*Q2*Q3^2)/1428050 + 
   (675783*Q1*Q3*Q4)/7140250 - (89667*Q2*Q4^2)/7140250 + 
   (557685*Q1*Q5^2)/57122 - (848070*Q2*Q5^2)/28561 - (18063*Q3*Q5*Q6)/676 - 
   (25029*Q4*Q5*Q6)/3380 + (9270*Q1*Q6^2)/28561 + (50080*Q2*Q6^2)/6591 + 
   (243*Q3*Q5*Q7)/676 - (15633*Q4*Q5*Q7)/3380 + Q0*Q6*Q7 + 
   (101618*Q1*Q6*Q7)/28561 - (9270*Q1*Q7^2)/28561 + (50080*Q2*Q7^2)/6591 - 
   (10935*Q1*Q5*Q8)/676 - (243*Q3*Q6*Q8)/676 - (15633*Q4*Q6*Q8)/3380 - 
   (18063*Q3*Q7*Q8)/676 + (25029*Q4*Q7*Q8)/3380 - (557685*Q1*Q8^2)/57122 - 
   (848070*Q2*Q8^2)/28561, (-60831*Q1^2*Q3)/73738925 - 
   (63504*Q1*Q2*Q3)/173225 - (4278784*Q2^2*Q3)/73738925 + 
   (134375679*Q3^3)/1474778500 - (2511*Q1^2*Q4)/866125 - 
   (90144*Q1*Q2*Q4)/368694625 + (41952*Q2^2*Q4)/173225 - 
   (650187*Q3^2*Q4)/692900 + (33276177*Q3*Q4^2)/7373892500 + 
   (2511*Q4^3)/17322500 - (2451162951*Q3*Q5^2)/37209796 - 
   (587533257*Q4*Q5^2)/186048980 - (27004260*Q1*Q5*Q6)/9302449 + 
   (8432680*Q2*Q5*Q6)/680667 - (1216966116*Q3*Q6^2)/604659185 - 
   (480119572*Q4*Q6^2)/3023295925 + (10640580*Q1*Q5*Q7)/9302449 + 
   (3758800*Q2*Q5*Q7)/680667 - (945280*Q3*Q6*Q7)/20787 - 
   (11503552*Q4*Q6*Q7)/663650325 + (16238031776*Q3*Q7^2)/5441932665 - 
   (2290469312*Q4*Q7^2)/27209663325 + (65853*Q3*Q5*Q8)/2132 + 
   (2463777*Q4*Q5*Q8)/4537780 + Q0*Q6*Q8 - (10128490*Q1*Q6*Q8)/9302449 + 
   (1306840*Q2*Q6*Q8)/226889 - (25564176*Q1*Q7*Q8)/9302449 - 
   (2541360*Q2*Q7*Q8)/226889 + (15234423543*Q3*Q8^2)/241863674 - 
   (2001145176*Q4*Q8^2)/604659185, (-2187*Q1^3)/703040 + 
   (28917*Q1^2*Q2)/714025 + (972*Q1*Q2^2)/10985 - (134931*Q2^3)/142805 + 
   (4831083*Q1*Q3^2)/14060800 + (11915019*Q2*Q3^2)/2856100 + 
   (12446217*Q1*Q3*Q4)/57122000 - (84321*Q2*Q3*Q4)/439400 + 
   (2187*Q1*Q4^2)/14060800 - (508113*Q2*Q4^2)/14280500 + 
   (1283769*Q1*Q5^2)/114244 - (66631815*Q2*Q5^2)/1827904 - 
   (205821*Q3*Q5*Q6)/5408 - (9153*Q4*Q5*Q6)/1690 + 
   (7458939*Q1*Q6^2)/4569760 + (28281*Q2*Q6^2)/2197 - 
   (62775*Q3*Q5*Q7)/10816 - (252477*Q4*Q5*Q7)/54080 + 
   (762648*Q1*Q6*Q7)/142805 + (38029*Q2*Q6*Q7)/4394 + Q0*Q7^2 + 
   (489131*Q1*Q7^2)/4569760 + (64645*Q2*Q7^2)/6591 - (24057*Q1*Q5*Q8)/1352 + 
   (1215*Q2*Q5*Q8)/52 - (248751*Q3*Q6*Q8)/10816 - (565947*Q4*Q6*Q8)/54080 - 
   (107487*Q3*Q7*Q8)/5408 + (102627*Q4*Q7*Q8)/6760 - (32805*Q0*Q8^2)/43264 - 
   (99506313*Q1*Q8^2)/3655808 - (102676005*Q2*Q8^2)/1827904, 
  (-2997*Q1^2*Q3)/73738925 - (41712*Q1*Q2*Q3)/173225 - 
   (1781808*Q2^2*Q3)/73738925 + (6620373*Q3^3)/1474778500 - 
   (1323*Q1^2*Q4)/866125 - (439488*Q1*Q2*Q4)/368694625 + 
   (5136*Q2^2*Q4)/34645 - (1928259*Q3^2*Q4)/3464500 + 
   (31005099*Q3*Q4^2)/7373892500 + (1323*Q4^3)/17322500 - 
   (1482742341*Q3*Q5^2)/37209796 - (342914229*Q4*Q5^2)/186048980 - 
   (18615088*Q1*Q5*Q6)/9302449 + (16750960*Q2*Q5*Q6)/2042001 - 
   (22083110384*Q3*Q6^2)/16325797995 - (7661417008*Q4*Q6^2)/81628989975 + 
   (6177428*Q1*Q5*Q7)/9302449 + (7540480*Q2*Q5*Q7)/2042001 - 
   (5503616*Q3*Q6*Q7)/187083 - (535616*Q4*Q6*Q7)/73738925 + 
   (22864298636*Q3*Q7^2)/16325797995 - (2789090332*Q4*Q7^2)/81628989975 + 
   (39339*Q3*Q5*Q8)/2132 + (2323809*Q4*Q5*Q8)/4537780 - 
   (7366100*Q1*Q6*Q8)/9302449 + (7818160*Q2*Q6*Q8)/2042001 + Q0*Q7*Q8 - 
   (16884314*Q1*Q7*Q8)/9302449 - (15362560*Q2*Q7*Q8)/2042001 + 
   (4769106741*Q3*Q8^2)/120931837 - (2418573249*Q4*Q8^2)/1209318370], 
 [Q0^2 + (4*Q0*Q1)/13 + (4*Q1^2)/169 - (1600*Q2^2)/1521 - (720*Q3^2)/169 - 
   (144*Q4^2)/845 + (80000*Q6^2)/13689 + (80000*Q7^2)/13689, 
  Q0*Q2 - (9*Q3*Q4)/5 + (225*Q5^2)/8 + (20*Q6^2)/81 + (80*Q6*Q7)/9 - 
   (20*Q7^2)/81 + (225*Q5*Q8)/4 - (225*Q8^2)/8, 
  Q0^3 - (5288*Q1^3)/7943 - (17908352*Q1^2*Q2)/154880557 - 
   (8879360*Q1*Q2^2)/3645837 - (944258560*Q2^3)/4181775039 + 
   (583992*Q1*Q3^2)/7943 - (14078406720*Q2*Q3^2)/154880557 + 
   (282056544*Q1*Q3*Q4)/59569445 - (240704*Q2*Q3*Q4)/31161 + 
   (17208*Q1*Q4^2)/39715 - (1323590016*Q2*Q4^2)/774402785 + 
   (3285220950*Q1*Q5^2)/11913889 + (6936524000*Q2*Q5^2)/35741667 + 
   (36261529600*Q3*Q5*Q6)/35741667 + (2231467520*Q4*Q5*Q6)/11913889 - 
   (224705958080*Q1*Q6^2)/4181775039 + (86733979212800*Q2*Q6^2)/
    338723778159 - (59450363200*Q3*Q5*Q7)/35741667 - 
   (574715840*Q4*Q5*Q7)/11913889 - (15759349760*Q1*Q6*Q7)/321675003 - 
   (24204800*Q2*Q6*Q7)/2524041 - (440674365760*Q1*Q7^2)/12545325117 - 
   (33597456780800*Q2*Q7^2)/338723778159 + (366307200*Q1*Q5*Q8)/11913889 + 
   (28018000*Q2*Q5*Q8)/31161 + (37716136000*Q3*Q6*Q8)/35741667 - 
   (2605685760*Q4*Q6*Q8)/11913889 + (38367796000*Q3*Q7*Q8)/35741667 - 
   (168252640*Q4*Q7*Q8)/700817 + (11447100*Q0*Q8^2)/10387 + 
   (6135548850*Q1*Q8^2)/11913889 - (48832910000*Q2*Q8^2)/35741667, 
  Q0^2*Q1 - (4*Q1^3)/169 + (83072*Q1^2*Q2)/9885993 - (96320*Q1*Q2^2)/232713 + 
   (4380160*Q2^3)/266921811 + (408*Q1*Q3^2)/169 + 
   (21768640*Q2*Q3^2)/3295331 - (436128*Q1*Q3*Q4)/1267435 + 
   (20992*Q2*Q3*Q4)/1989 - (168*Q1*Q4^2)/845 + (2046592*Q2*Q4^2)/16476655 - 
   (2269650*Q1*Q5^2)/253487 + (3119000*Q2*Q5^2)/2281383 + 
   (398994400*Q3*Q5*Q6)/2281383 + (3697760*Q4*Q5*Q6)/253487 + 
   (4331128640*Q1*Q6^2)/800765433 + (25819308800*Q2*Q6^2)/21620666691 - 
   (127604800*Q3*Q5*Q7)/2281383 - (1957760*Q4*Q5*Q7)/760461 + 
   (73103360*Q1*Q6*Q7)/20532447 - (3852800*Q2*Q6*Q7)/161109 + 
   (1082749120*Q1*Q7^2)/266921811 - (272305260800*Q2*Q7^2)/21620666691 - 
   (566400*Q1*Q5*Q8)/253487 + (40000*Q2*Q5*Q8)/1989 + 
   (228424000*Q3*Q6*Q8)/2281383 + (7463360*Q4*Q6*Q8)/760461 + 
   (389224000*Q3*Q7*Q8)/2281383 - (160320*Q4*Q7*Q8)/14911 - 
   (17700*Q0*Q8^2)/221 - (6676950*Q1*Q8^2)/253487 + 
   (191227000*Q2*Q8^2)/2281383, Q0^2*Q2 + (4*Q1^2*Q2)/169 - 
   (1600*Q2^3)/1521 - (720*Q2*Q3^2)/169 + (36*Q1*Q3*Q4)/65 - 
   (144*Q2*Q4^2)/845 - (225*Q1*Q5^2)/26 - (80*Q1*Q6^2)/1053 + 
   (80000*Q2*Q6^2)/13689 - (320*Q1*Q6*Q7)/117 + (80*Q1*Q7^2)/1053 + 
   (80000*Q2*Q7^2)/13689 - (225*Q1*Q5*Q8)/13 + (225*Q1*Q8^2)/26, 
  Q0^2*Q3 + (716*Q1^2*Q3)/19669 + (330560*Q2^2*Q3)/531063 - 
   (83016*Q3^3)/19669 + (1184*Q1*Q2*Q4)/13617 - (5912*Q3*Q4^2)/98345 + 
   (4500*Q3*Q5^2)/1513 - (800*Q4*Q5^2)/1513 + (28000*Q1*Q5*Q6)/13617 + 
   (256000*Q2*Q5*Q6)/40851 + (21536000*Q3*Q6^2)/4779567 + 
   (175360*Q4*Q6^2)/1102977 + (14000*Q1*Q5*Q7)/13617 + 
   (128000*Q2*Q5*Q7)/40851 - (50560*Q4*Q6*Q7)/122553 + 
   (21536000*Q3*Q7^2)/4779567 - (175360*Q4*Q7^2)/1102977 - 
   (4900*Q4*Q5*Q8)/1513 - (14000*Q1*Q6*Q8)/13617 + (128000*Q2*Q6*Q8)/40851 + 
   (28000*Q1*Q7*Q8)/13617 - (256000*Q2*Q7*Q8)/40851 + (4500*Q3*Q8^2)/1513 + 
   (800*Q4*Q8^2)/1513, (-1504*Q1*Q2*Q3)/555 + Q0^2*Q4 - (772*Q1^2*Q4)/12025 - 
   (53056*Q2^2*Q4)/21645 + (117432*Q3^2*Q4)/12025 - (11832*Q4^3)/60125 - 
   (11880*Q3*Q5^2)/37 - (480*Q4*Q5^2)/37 - (1120*Q1*Q5*Q6)/111 - 
   (256000*Q2*Q5*Q6)/2997 - (43520*Q3*Q6^2)/8991 + (460160*Q4*Q6^2)/116883 - 
   (560*Q1*Q5*Q7)/111 - (128000*Q2*Q5*Q7)/2997 - (629120*Q3*Q6*Q7)/8991 + 
   (43520*Q3*Q7^2)/8991 + (460160*Q4*Q7^2)/116883 - (12180*Q3*Q5*Q8)/37 - 
   (560*Q1*Q6*Q8)/111 + (128000*Q2*Q6*Q8)/2997 + (1120*Q1*Q7*Q8)/111 - 
   (256000*Q2*Q7*Q8)/2997 + (11880*Q3*Q8^2)/37 - (480*Q4*Q8^2)/37, 
  Q0^2*Q5 - (1579988*Q1^2*Q5)/91868153 - (5644208*Q1*Q2*Q5)/63601029 - 
   (1068942080*Q2^2*Q5)/2480440131 - (542126976*Q3^2*Q5)/91868153 + 
   (15319088*Q3*Q4*Q5)/35333905 - (5162328*Q4^2*Q5)/27020045 - 
   (94910275*Q5^3)/7066781 - (5508800*Q1*Q3*Q6)/63601029 + 
   (44544*Q2*Q3*Q6)/7066781 + (220352*Q1*Q4*Q6)/35333905 - 
   (18619904*Q2*Q4*Q6)/572409261 + (328599353120*Q5*Q6^2)/66971883537 + 
   (12270400*Q1*Q3*Q7)/63601029 - (9615872*Q2*Q3*Q7)/63601029 + 
   (490816*Q1*Q4*Q7)/35333905 + (117137920*Q2*Q4*Q7)/572409261 + 
   (710864320*Q5*Q6*Q7)/190803087 + (391093518880*Q5*Q7^2)/66971883537 + 
   (186720*Q1^2*Q8)/7066781 - (4690384*Q1*Q2*Q8)/63601029 - 
   (1682240*Q2^2*Q8)/63601029 - (10956264*Q3^2*Q8)/7066781 + 
   (49885264*Q3*Q4*Q8)/35333905 - (1056*Q4^2*Q8)/2078465 - 
   (174495625*Q5^2*Q8)/7066781 + (8086081120*Q6^2*Q8)/5151683349 - 
   (12835994560*Q6*Q7*Q8)/1717227783 + (40822966880*Q7^2*Q8)/5151683349 - 
   (144426375*Q5*Q8^2)/7066781 + (15903575*Q8^3)/7066781, 
  (4720356*Q1*Q3*Q5)/3116633 + (3350160*Q2*Q3*Q5)/3116633 - 
   (3616488*Q1*Q4*Q5)/15583165 + (3368016*Q2*Q4*Q5)/3116633 + Q0^2*Q6 + 
   (396556*Q1^2*Q6)/40516229 - (5693024*Q1*Q2*Q6)/28049697 - 
   (97994560*Q2^2*Q6)/364646061 - (207546552*Q3^2*Q6)/40516229 + 
   (19350464*Q3*Q4*Q6)/15583165 - (8381160*Q4^2*Q6)/40516229 + 
   (10069400*Q5^2*Q6)/3116633 + (163011052160*Q6^3)/29536330941 - 
   (3142080*Q1^2*Q7)/40516229 + (344416*Q1*Q2*Q7)/9349899 + 
   (301205120*Q2^2*Q7)/364646061 + (15665664*Q3^2*Q7)/40516229 + 
   (9353472*Q3*Q4*Q7)/15583165 - (3427728*Q4^2*Q7)/202581145 - 
   (32165550*Q5^2*Q7)/3116633 - (65611971520*Q6^2*Q7)/9845443647 + 
   (94305848320*Q6*Q7^2)/29536330941 - (7406058560*Q7^3)/9845443647 - 
   (8026128*Q1*Q3*Q8)/3116633 - (10938240*Q2*Q3*Q8)/3116633 + 
   (88776*Q1*Q4*Q8)/15583165 - (2892672*Q2*Q4*Q8)/3116633 - 
   (154040300*Q5*Q6*Q8)/3116633 + (60462600*Q5*Q7*Q8)/3116633 - 
   (42070400*Q6*Q8^2)/3116633 - (63274950*Q7*Q8^2)/3116633, 
  (8026128*Q1*Q3*Q5)/3116633 - (10938240*Q2*Q3*Q5)/3116633 + 
   (88776*Q1*Q4*Q5)/15583165 + (2892672*Q2*Q4*Q5)/3116633 + 
   (3142080*Q1^2*Q6)/40516229 + (344416*Q1*Q2*Q6)/9349899 - 
   (301205120*Q2^2*Q6)/364646061 - (15665664*Q3^2*Q6)/40516229 + 
   (9353472*Q3*Q4*Q6)/15583165 + (3427728*Q4^2*Q6)/202581145 + 
   (63274950*Q5^2*Q6)/3116633 + (7406058560*Q6^3)/9845443647 + Q0^2*Q7 + 
   (396556*Q1^2*Q7)/40516229 + (5693024*Q1*Q2*Q7)/28049697 - 
   (97994560*Q2^2*Q7)/364646061 - (207546552*Q3^2*Q7)/40516229 - 
   (19350464*Q3*Q4*Q7)/15583165 - (8381160*Q4^2*Q7)/40516229 - 
   (42070400*Q5^2*Q7)/3116633 + (94305848320*Q6^2*Q7)/29536330941 + 
   (65611971520*Q6*Q7^2)/9845443647 + (163011052160*Q7^3)/29536330941 + 
   (4720356*Q1*Q3*Q8)/3116633 - (3350160*Q2*Q3*Q8)/3116633 + 
   (3616488*Q1*Q4*Q8)/15583165 + (3368016*Q2*Q4*Q8)/3116633 + 
   (60462600*Q5*Q6*Q8)/3116633 + (154040300*Q5*Q7*Q8)/3116633 + 
   (32165550*Q6*Q8^2)/3116633 + (10069400*Q7*Q8^2)/3116633, 
  (-186720*Q1^2*Q5)/7066781 - (4690384*Q1*Q2*Q5)/63601029 + 
   (1682240*Q2^2*Q5)/63601029 + (10956264*Q3^2*Q5)/7066781 + 
   (49885264*Q3*Q4*Q5)/35333905 + (1056*Q4^2*Q5)/2078465 - 
   (15903575*Q5^3)/7066781 - (12270400*Q1*Q3*Q6)/63601029 - 
   (9615872*Q2*Q3*Q6)/63601029 + (490816*Q1*Q4*Q6)/35333905 - 
   (117137920*Q2*Q4*Q6)/572409261 - (40822966880*Q5*Q6^2)/5151683349 - 
   (5508800*Q1*Q3*Q7)/63601029 - (44544*Q2*Q3*Q7)/7066781 - 
   (220352*Q1*Q4*Q7)/35333905 - (18619904*Q2*Q4*Q7)/572409261 - 
   (12835994560*Q5*Q6*Q7)/1717227783 - (8086081120*Q5*Q7^2)/5151683349 + 
   Q0^2*Q8 - (1579988*Q1^2*Q8)/91868153 + (5644208*Q1*Q2*Q8)/63601029 - 
   (1068942080*Q2^2*Q8)/2480440131 - (542126976*Q3^2*Q8)/91868153 - 
   (15319088*Q3*Q4*Q8)/35333905 - (5162328*Q4^2*Q8)/27020045 - 
   (144426375*Q5^2*Q8)/7066781 + (391093518880*Q6^2*Q8)/66971883537 - 
   (710864320*Q6*Q7*Q8)/190803087 + (328599353120*Q7^2*Q8)/66971883537 + 
   (174495625*Q5*Q8^2)/7066781 - (94910275*Q8^3)/7066781, 
  Q0*Q1^2 + (2*Q1^3)/13 - (20768*Q1^2*Q2)/760461 - (37120*Q1*Q2^2)/17901 - 
   (1095040*Q2^3)/20532447 - (282*Q1*Q3^2)/13 - (5442160*Q2*Q3^2)/253487 + 
   (109032*Q1*Q3*Q4)/97495 - (5248*Q2*Q3*Q4)/153 + (6*Q1*Q4^2)/65 - 
   (511648*Q2*Q4^2)/1267435 + (1134825*Q1*Q5^2)/38998 - 
   (779750*Q2*Q5^2)/175491 - (99748600*Q3*Q5*Q6)/175491 - 
   (924440*Q4*Q5*Q6)/19499 + (87157840*Q1*Q6^2)/61597341 - 
   (6454827200*Q2*Q6^2)/1663128207 + (31901200*Q3*Q5*Q7)/175491 + 
   (489440*Q4*Q5*Q7)/58497 - (18275840*Q1*Q6*Q7)/1579419 + 
   (963200*Q2*Q6*Q7)/12393 + (39764240*Q1*Q7^2)/6844149 + 
   (68076315200*Q2*Q7^2)/1663128207 + (141600*Q1*Q5*Q8)/19499 - 
   (10000*Q2*Q5*Q8)/153 - (57106000*Q3*Q6*Q8)/175491 - 
   (1865840*Q4*Q6*Q8)/58497 - (97306000*Q3*Q7*Q8)/175491 + 
   (40080*Q4*Q7*Q8)/1147 + (4425*Q0*Q8^2)/17 + (3338475*Q1*Q8^2)/38998 - 
   (47806750*Q2*Q8^2)/175491, Q0*Q1*Q2 - (9*Q1*Q3*Q4)/5 + (225*Q1*Q5^2)/8 + 
   (20*Q1*Q6^2)/81 + (80*Q1*Q6*Q7)/9 - (20*Q1*Q7^2)/81 + (225*Q1*Q5*Q8)/4 - 
   (225*Q1*Q8^2)/8, Q0*Q1*Q3 - (814*Q1^2*Q3)/19669 - 
   (2889920*Q2^2*Q3)/531063 - (2538*Q3^3)/19669 - (3848*Q1*Q2*Q4)/13617 - 
   (35254*Q3*Q4^2)/98345 - (14625*Q3*Q5^2)/1513 + (2600*Q4*Q5^2)/1513 - 
   (91000*Q1*Q5*Q6)/13617 - (832000*Q2*Q5*Q6)/40851 + 
   (20788000*Q3*Q6^2)/4779567 - (569920*Q4*Q6^2)/1102977 - 
   (45500*Q1*Q5*Q7)/13617 - (416000*Q2*Q5*Q7)/40851 + 
   (164320*Q4*Q6*Q7)/122553 + (20788000*Q3*Q7^2)/4779567 + 
   (569920*Q4*Q7^2)/1102977 + (15925*Q4*Q5*Q8)/1513 + 
   (45500*Q1*Q6*Q8)/13617 - (416000*Q2*Q6*Q8)/40851 - 
   (91000*Q1*Q7*Q8)/13617 + (832000*Q2*Q7*Q8)/40851 - (14625*Q3*Q8^2)/1513 - 
   (2600*Q4*Q8^2)/1513, (4888*Q1*Q2*Q3)/555 + Q0*Q1*Q4 + 
   (3434*Q1^2*Q4)/12025 + (98432*Q2^2*Q4)/21645 - (548154*Q3^2*Q4)/12025 + 
   (5154*Q4^3)/60125 + (38610*Q3*Q5^2)/37 + (1560*Q4*Q5^2)/37 + 
   (3640*Q1*Q5*Q6)/111 + (832000*Q2*Q5*Q6)/2997 + (141440*Q3*Q6^2)/8991 + 
   (724480*Q4*Q6^2)/116883 + (1820*Q1*Q5*Q7)/111 + (416000*Q2*Q5*Q7)/2997 + 
   (2044640*Q3*Q6*Q7)/8991 - (141440*Q3*Q7^2)/8991 + 
   (724480*Q4*Q7^2)/116883 + (39585*Q3*Q5*Q8)/37 + (1820*Q1*Q6*Q8)/111 - 
   (416000*Q2*Q6*Q8)/2997 - (3640*Q1*Q7*Q8)/111 + (832000*Q2*Q7*Q8)/2997 - 
   (38610*Q3*Q8^2)/37 + (1560*Q4*Q8^2)/37, 
  Q0*Q1*Q5 + (12201742*Q1^2*Q5)/91868153 + (18343676*Q1*Q2*Q5)/63601029 - 
   (5006075440*Q2^2*Q5)/2480440131 + (489892092*Q3^2*Q5)/91868153 - 
   (49787036*Q3*Q4*Q5)/35333905 + (1812618*Q4^2*Q5)/27020045 + 
   (1233833575*Q5^3)/28267124 + (17903600*Q1*Q3*Q6)/63601029 - 
   (144768*Q2*Q3*Q6)/7066781 - (716144*Q1*Q4*Q6)/35333905 + 
   (60514688*Q2*Q4*Q6)/572409261 + (204072682360*Q5*Q6^2)/66971883537 - 
   (39878800*Q1*Q3*Q7)/63601029 + (31251584*Q2*Q3*Q7)/63601029 - 
   (1595152*Q1*Q4*Q7)/35333905 - (380698240*Q2*Q4*Q7)/572409261 - 
   (2310309040*Q5*Q6*Q7)/190803087 + (966643640*Q5*Q7^2)/66971883537 - 
   (606840*Q1^2*Q8)/7066781 + (15243748*Q1*Q2*Q8)/63601029 + 
   (5467280*Q2^2*Q8)/63601029 + (35607858*Q3^2*Q8)/7066781 - 
   (162127108*Q3*Q4*Q8)/35333905 + (3432*Q4^2*Q8)/2078465 + 
   (2268443125*Q5^2*Q8)/28267124 - (26279763640*Q6^2*Q8)/5151683349 + 
   (41716982320*Q6*Q7*Q8)/1717227783 - (132674642360*Q7^2*Q8)/5151683349 + 
   (1877542875*Q5*Q8^2)/28267124 - (206746475*Q8^3)/28267124, 
  (-1180089*Q1*Q3*Q5)/239741 - (837540*Q2*Q3*Q5)/239741 + 
   (904122*Q1*Q4*Q5)/1198705 - (842004*Q2*Q4*Q5)/239741 + Q0*Q1*Q6 + 
   (140602*Q1^2*Q6)/3116633 + (1423256*Q1*Q2*Q6)/2157669 - 
   (71397760*Q2^2*Q6)/28049697 + (8733258*Q3^2*Q6)/3116633 - 
   (4837616*Q3*Q4*Q6)/1198705 + (1845774*Q4^2*Q6)/15583165 - 
   (2517350*Q5^2*Q6)/239741 + (2400616960*Q6^3)/2272025457 + 
   (785520*Q1^2*Q7)/3116633 - (86104*Q1*Q2*Q7)/719223 - 
   (75301280*Q2^2*Q7)/28049697 - (3916416*Q3^2*Q7)/3116633 - 
   (2338368*Q3*Q4*Q7)/1198705 + (856932*Q4^2*Q7)/15583165 + 
   (16082775*Q5^2*Q7)/479482 + (16402992880*Q6^2*Q7)/757341819 + 
   (19576917920*Q6*Q7^2)/2272025457 + (1851514640*Q7^3)/757341819 + 
   (2006532*Q1*Q3*Q8)/239741 + (2734560*Q2*Q3*Q8)/239741 - 
   (22194*Q1*Q4*Q8)/1198705 + (723168*Q2*Q4*Q8)/239741 + 
   (38510075*Q5*Q6*Q8)/239741 - (15115650*Q5*Q7*Q8)/239741 + 
   (10517600*Q6*Q8^2)/239741 + (31637475*Q7*Q8^2)/479482, 
  (-2006532*Q1*Q3*Q5)/239741 + (2734560*Q2*Q3*Q5)/239741 - 
   (22194*Q1*Q4*Q5)/1198705 - (723168*Q2*Q4*Q5)/239741 - 
   (785520*Q1^2*Q6)/3116633 - (86104*Q1*Q2*Q6)/719223 + 
   (75301280*Q2^2*Q6)/28049697 + (3916416*Q3^2*Q6)/3116633 - 
   (2338368*Q3*Q4*Q6)/1198705 - (856932*Q4^2*Q6)/15583165 - 
   (31637475*Q5^2*Q6)/479482 - (1851514640*Q6^3)/757341819 + Q0*Q1*Q7 + 
   (140602*Q1^2*Q7)/3116633 - (1423256*Q1*Q2*Q7)/2157669 - 
   (71397760*Q2^2*Q7)/28049697 + (8733258*Q3^2*Q7)/3116633 + 
   (4837616*Q3*Q4*Q7)/1198705 + (1845774*Q4^2*Q7)/15583165 + 
   (10517600*Q5^2*Q7)/239741 + (19576917920*Q6^2*Q7)/2272025457 - 
   (16402992880*Q6*Q7^2)/757341819 + (2400616960*Q7^3)/2272025457 - 
   (1180089*Q1*Q3*Q8)/239741 + (837540*Q2*Q3*Q8)/239741 - 
   (904122*Q1*Q4*Q8)/1198705 - (842004*Q2*Q4*Q8)/239741 - 
   (15115650*Q5*Q6*Q8)/239741 - (38510075*Q5*Q7*Q8)/239741 - 
   (16082775*Q6*Q8^2)/479482 - (2517350*Q7*Q8^2)/239741, 
  (606840*Q1^2*Q5)/7066781 + (15243748*Q1*Q2*Q5)/63601029 - 
   (5467280*Q2^2*Q5)/63601029 - (35607858*Q3^2*Q5)/7066781 - 
   (162127108*Q3*Q4*Q5)/35333905 - (3432*Q4^2*Q5)/2078465 + 
   (206746475*Q5^3)/28267124 + (39878800*Q1*Q3*Q6)/63601029 + 
   (31251584*Q2*Q3*Q6)/63601029 - (1595152*Q1*Q4*Q6)/35333905 + 
   (380698240*Q2*Q4*Q6)/572409261 + (132674642360*Q5*Q6^2)/5151683349 + 
   (17903600*Q1*Q3*Q7)/63601029 + (144768*Q2*Q3*Q7)/7066781 + 
   (716144*Q1*Q4*Q7)/35333905 + (60514688*Q2*Q4*Q7)/572409261 + 
   (41716982320*Q5*Q6*Q7)/1717227783 + (26279763640*Q5*Q7^2)/5151683349 + 
   Q0*Q1*Q8 + (12201742*Q1^2*Q8)/91868153 - (18343676*Q1*Q2*Q8)/63601029 - 
   (5006075440*Q2^2*Q8)/2480440131 + (489892092*Q3^2*Q8)/91868153 + 
   (49787036*Q3*Q4*Q8)/35333905 + (1812618*Q4^2*Q8)/27020045 + 
   (1877542875*Q5^2*Q8)/28267124 + (966643640*Q6^2*Q8)/66971883537 + 
   (2310309040*Q6*Q7*Q8)/190803087 + (204072682360*Q7^2*Q8)/66971883537 - 
   (2268443125*Q5*Q8^2)/28267124 + (1233833575*Q8^3)/28267124, 
  Q0*Q2^2 - (9*Q2*Q3*Q4)/5 + (225*Q2*Q5^2)/8 + (20*Q2*Q6^2)/81 + 
   (80*Q2*Q6*Q7)/9 - (20*Q2*Q7^2)/81 + (225*Q2*Q5*Q8)/4 - (225*Q2*Q8^2)/8, 
  Q0*Q2*Q3 - (9*Q3^2*Q4)/5 + (225*Q3*Q5^2)/8 + (20*Q3*Q6^2)/81 + 
   (80*Q3*Q6*Q7)/9 - (20*Q3*Q7^2)/81 + (225*Q3*Q5*Q8)/4 - (225*Q3*Q8^2)/8, 
  Q0*Q2*Q4 - (9*Q3*Q4^2)/5 + (225*Q4*Q5^2)/8 + (20*Q4*Q6^2)/81 + 
   (80*Q4*Q6*Q7)/9 - (20*Q4*Q7^2)/81 + (225*Q4*Q5*Q8)/4 - (225*Q4*Q8^2)/8, 
  Q0*Q2*Q5 - (9*Q3*Q4*Q5)/5 + (225*Q5^3)/8 + (20*Q5*Q6^2)/81 + 
   (80*Q5*Q6*Q7)/9 - (20*Q5*Q7^2)/81 + (225*Q5^2*Q8)/4 - (225*Q5*Q8^2)/8, 
  Q0*Q2*Q6 - (9*Q3*Q4*Q6)/5 + (225*Q5^2*Q6)/8 + (20*Q6^3)/81 + 
   (80*Q6^2*Q7)/9 - (20*Q6*Q7^2)/81 + (225*Q5*Q6*Q8)/4 - (225*Q6*Q8^2)/8, 
  Q0*Q2*Q7 - (9*Q3*Q4*Q7)/5 + (225*Q5^2*Q7)/8 + (20*Q6^2*Q7)/81 + 
   (80*Q6*Q7^2)/9 - (20*Q7^3)/81 + (225*Q5*Q7*Q8)/4 - (225*Q7*Q8^2)/8, 
  Q0*Q2*Q8 - (9*Q3*Q4*Q8)/5 + (225*Q5^2*Q8)/8 + (20*Q6^2*Q8)/81 + 
   (80*Q6*Q7*Q8)/9 - (20*Q7^2*Q8)/81 + (225*Q5*Q8^2)/4 - (225*Q8^3)/8, 
  (-120*Q1^3)/7943 - (1827100*Q1^2*Q2)/1393925013 + 
   (27340*Q1*Q2^2)/10937511 - (96338000*Q2^3)/37635975351 + Q0*Q3^2 + 
   (12916*Q1*Q3^2)/7943 - (478783250*Q2*Q3^2)/464641671 + 
   (639485*Q1*Q3*Q4)/11913889 - (584*Q2*Q3*Q4)/93483 + (6*Q1*Q4^2)/7943 - 
   (9002620*Q2*Q4^2)/464641671 + (423392375*Q1*Q5^2)/95311112 + 
   (1628521625*Q2*Q5^2)/428900004 + (262530750*Q3*Q5*Q6)/11913889 + 
   (35438550*Q4*Q5*Q6)/11913889 - (87211383500*Q1*Q6^2)/112907926053 + 
   (3917323973000*Q2*Q6^2)/1016171334477 - (1255327625*Q3*Q5*Q7)/35741667 - 
   (139215025*Q4*Q5*Q7)/107225001 - (1607848000*Q1*Q6*Q7)/2895075027 - 
   (7658000*Q2*Q6*Q7)/7572123 - (63394304500*Q1*Q7^2)/112907926053 - 
   (2110239023000*Q2*Q7^2)/1016171334477 + (4152500*Q1*Q5*Q8)/11913889 + 
   (2105125*Q2*Q5*Q8)/93483 + (3026837875*Q3*Q6*Q8)/107225001 - 
   (115474925*Q4*Q6*Q8)/35741667 + (811469125*Q3*Q7*Q8)/35741667 - 
   (7511825*Q4*Q7*Q8)/2102451 + (1038125*Q0*Q8^2)/83096 + 
   (170471375*Q1*Q8^2)/23827778 - (7327827875*Q2*Q8^2)/428900004, 
  (-13700*Q1^2*Q2)/141453 + (3190400*Q2^3)/3819231 - (3870*Q2*Q3^2)/5239 + 
   Q0*Q3*Q4 - (413*Q1*Q3*Q4)/1209 + (482*Q2*Q4^2)/15717 + 
   (14375*Q1*Q5^2)/1209 - (1250*Q2*Q5^2)/93 - (125*Q3*Q5*Q6)/279 - 
   (875*Q4*Q5*Q6)/837 + (72500*Q1*Q6^2)/881361 - 
   (98680000*Q2*Q6^2)/34373079 - (6625*Q3*Q5*Q7)/279 - (1375*Q4*Q5*Q7)/837 + 
   (220000*Q1*Q6*Q7)/293787 - (72500*Q1*Q7^2)/881361 - 
   (98680000*Q2*Q7^2)/34373079 + (254375*Q1*Q5*Q8)/9672 - 
   (6625*Q3*Q6*Q8)/279 + (1375*Q4*Q6*Q8)/837 + (125*Q3*Q7*Q8)/279 - 
   (875*Q4*Q7*Q8)/837 - (14375*Q1*Q8^2)/1209 - (1250*Q2*Q8^2)/93, 
  Q0*Q3*Q5 + (871877*Q1*Q3*Q5)/6233266 - (5093720*Q2*Q3*Q5)/9349899 - 
   (144165*Q1*Q4*Q5)/6233266 - (1016264*Q2*Q4*Q5)/9349899 + 
   (2124760*Q1^2*Q6)/364646061 - (4108568*Q1*Q2*Q6)/757341819 - 
   (491221280*Q2^2*Q6)/9845443647 - (82143748*Q3^2*Q6)/364646061 + 
   (44479616*Q3*Q4*Q6)/420745455 - (243248*Q4^2*Q6)/121548687 - 
   (1186070225*Q5^2*Q6)/168298182 + (146470388720*Q6^3)/797480935407 - 
   (1020040*Q1^2*Q7)/364646061 + (972016*Q1*Q2*Q7)/757341819 + 
   (73685120*Q2^2*Q7)/3281814549 - (26752924*Q3^2*Q7)/364646061 + 
   (8423888*Q3*Q4*Q7)/420745455 - (191372*Q4^2*Q7)/121548687 - 
   (401248150*Q5^2*Q7)/84149091 - (208506658720*Q6^2*Q7)/797480935407 + 
   (37683880240*Q6*Q7^2)/797480935407 - (9842495360*Q7^3)/797480935407 + 
   (133278*Q1*Q3*Q8)/3116633 - (10496420*Q2*Q3*Q8)/9349899 - 
   (35925*Q1*Q4*Q8)/3116633 + (178324*Q2*Q4*Q8)/9349899 - 
   (328623950*Q5*Q6*Q8)/84149091 - (630644600*Q5*Q7*Q8)/84149091 - 
   (128914525*Q6*Q8^2)/168298182 + (338827900*Q7*Q8^2)/84149091, 
  (10227465*Q1^2*Q5)/183736306 - (2470758*Q1*Q2*Q5)/7066781 - 
   (38636340*Q2^2*Q5)/91868153 + (548375589*Q3^2*Q5)/734945224 + 
   (37273014*Q3*Q4*Q5)/35333905 - (63585*Q4^2*Q5)/43232072 + 
   (235401525*Q5^3)/113068496 + Q0*Q3*Q6 + (270229*Q1*Q3*Q6)/7066781 - 
   (9703480*Q2*Q3*Q6)/21200343 + (319749*Q1*Q4*Q6)/7066781 - 
   (7260368*Q2*Q4*Q6)/21200343 - (20637392710*Q5*Q6^2)/2480440131 - 
   (1225875*Q1*Q3*Q7)/7066781 - (1909640*Q2*Q3*Q7)/21200343 - 
   (88263*Q1*Q4*Q7)/7066781 - (22520*Q2*Q4*Q7)/7066781 - 
   (258672430*Q5*Q6*Q7)/21200343 - (3578736290*Q5*Q7^2)/2480440131 + 
   (11795625*Q1^2*Q8)/367472612 - (200373*Q1*Q2*Q8)/14133562 - 
   (58950330*Q2^2*Q8)/91868153 - (861274053*Q3^2*Q8)/183736306 + 
   (88010172*Q3*Q4*Q8)/35333905 + (506007*Q4^2*Q8)/21616036 - 
   (7423855875*Q5^2*Q8)/226136992 + (22220305645*Q6^2*Q8)/2480440131 - 
   (1105784270*Q6*Q7*Q8)/63601029 + (9082550105*Q7^2*Q8)/2480440131 - 
   (7814282625*Q5*Q8^2)/113068496 + (4500020475*Q8^3)/226136992, 
  (-11795625*Q1^2*Q5)/367472612 - (200373*Q1*Q2*Q5)/14133562 + 
   (58950330*Q2^2*Q5)/91868153 + (861274053*Q3^2*Q5)/183736306 + 
   (88010172*Q3*Q4*Q5)/35333905 - (506007*Q4^2*Q5)/21616036 - 
   (4500020475*Q5^3)/226136992 + (1225875*Q1*Q3*Q6)/7066781 - 
   (1909640*Q2*Q3*Q6)/21200343 - (88263*Q1*Q4*Q6)/7066781 + 
   (22520*Q2*Q4*Q6)/7066781 - (9082550105*Q5*Q6^2)/2480440131 + Q0*Q3*Q7 + 
   (270229*Q1*Q3*Q7)/7066781 + (9703480*Q2*Q3*Q7)/21200343 - 
   (319749*Q1*Q4*Q7)/7066781 - (7260368*Q2*Q4*Q7)/21200343 - 
   (1105784270*Q5*Q6*Q7)/63601029 - (22220305645*Q5*Q7^2)/2480440131 + 
   (10227465*Q1^2*Q8)/183736306 + (2470758*Q1*Q2*Q8)/7066781 - 
   (38636340*Q2^2*Q8)/91868153 + (548375589*Q3^2*Q8)/734945224 - 
   (37273014*Q3*Q4*Q8)/35333905 - (63585*Q4^2*Q8)/43232072 - 
   (7814282625*Q5^2*Q8)/113068496 - (3578736290*Q6^2*Q8)/2480440131 + 
   (258672430*Q6*Q7*Q8)/21200343 - (20637392710*Q7^2*Q8)/2480440131 + 
   (7423855875*Q5*Q8^2)/226136992 + (235401525*Q8^3)/113068496, 
  (-133278*Q1*Q3*Q5)/3116633 - (10496420*Q2*Q3*Q5)/9349899 - 
   (35925*Q1*Q4*Q5)/3116633 - (178324*Q2*Q4*Q5)/9349899 + 
   (1020040*Q1^2*Q6)/364646061 + (972016*Q1*Q2*Q6)/757341819 - 
   (73685120*Q2^2*Q6)/3281814549 + (26752924*Q3^2*Q6)/364646061 + 
   (8423888*Q3*Q4*Q6)/420745455 + (191372*Q4^2*Q6)/121548687 - 
   (338827900*Q5^2*Q6)/84149091 + (9842495360*Q6^3)/797480935407 + 
   (2124760*Q1^2*Q7)/364646061 + (4108568*Q1*Q2*Q7)/757341819 - 
   (491221280*Q2^2*Q7)/9845443647 - (82143748*Q3^2*Q7)/364646061 - 
   (44479616*Q3*Q4*Q7)/420745455 - (243248*Q4^2*Q7)/121548687 - 
   (128914525*Q5^2*Q7)/168298182 + (37683880240*Q6^2*Q7)/797480935407 + 
   (208506658720*Q6*Q7^2)/797480935407 + (146470388720*Q7^3)/797480935407 + 
   Q0*Q3*Q8 + (871877*Q1*Q3*Q8)/6233266 + (5093720*Q2*Q3*Q8)/9349899 + 
   (144165*Q1*Q4*Q8)/6233266 - (1016264*Q2*Q4*Q8)/9349899 - 
   (630644600*Q5*Q6*Q8)/84149091 + (328623950*Q5*Q7*Q8)/84149091 + 
   (401248150*Q6*Q8^2)/84149091 - (1186070225*Q7*Q8^2)/168298182, 
  (-600*Q1^3)/169 - (18956740*Q1^2*Q2)/29657979 - (912100*Q1*Q2^2)/77571 - 
   (999537200*Q2^3)/800765433 + (66270*Q1*Q3^2)/169 - 
   (4967527550*Q2*Q3^2)/9885993 + (6634859*Q1*Q3*Q4)/253487 - 
   (30440*Q2*Q3*Q4)/663 + Q0*Q4^2 + (368*Q1*Q4^2)/169 - 
   (93405028*Q2*Q4^2)/9885993 + (2974828625*Q1*Q5^2)/2027896 + 
   (963084375*Q2*Q5^2)/1013948 + (12350140250*Q3*Q5*Q6)/2281383 + 
   (759274550*Q4*Q5*Q6)/760461 - (697788941300*Q1*Q6^2)/2402296299 + 
   (9971231905000*Q2*Q6^2)/7206888897 - (6790960375*Q3*Q5*Q7)/760461 - 
   (646140175*Q4*Q5*Q7)/2281383 - (16681931200*Q1*Q6*Q7)/61597341 - 
   (2450000*Q2*Q6*Q7)/53703 - (450679218700*Q1*Q7^2)/2402296299 - 
   (3721539395000*Q2*Q7^2)/7206888897 + (43083500*Q1*Q5*Q8)/253487 + 
   (3048125*Q2*Q5*Q8)/663 + (12704018125*Q3*Q6*Q8)/2281383 - 
   (310667425*Q4*Q6*Q8)/253487 + (13093330625*Q3*Q7*Q8)/2281383 - 
   (19238325*Q4*Q7*Q8)/14911 + (10770875*Q0*Q8^2)/1768 + 
   (1414194125*Q1*Q8^2)/506974 - (7533318125*Q2*Q8^2)/1013948, 
  (-3244695*Q1*Q3*Q5)/6233266 + (54512240*Q2*Q3*Q5)/9349899 + Q0*Q4*Q5 + 
   (2273807*Q1*Q4*Q5)/6233266 + (7326544*Q2*Q4*Q5)/9349899 - 
   (17829320*Q1^2*Q6)/364646061 + (28161880*Q1*Q2*Q6)/252447273 + 
   (22170943520*Q2^2*Q6)/29536330941 - (430081396*Q3^2*Q6)/364646061 + 
   (35725600*Q3*Q4*Q6)/28049697 - (103552624*Q4^2*Q6)/1823230305 - 
   (118867375*Q5^2*Q6)/56099394 + (75629735600*Q6^3)/88608992823 - 
   (1158520*Q1^2*Q7)/121548687 - (4330000*Q1*Q2*Q7)/757341819 - 
   (11514496640*Q2^2*Q7)/29536330941 - (187384676*Q3^2*Q7)/121548687 + 
   (35012144*Q3*Q4*Q7)/84149091 - (257584292*Q4^2*Q7)/1823230305 + 
   (1771186750*Q5^2*Q7)/84149091 - (3160223645600*Q6^2*Q7)/797480935407 + 
   (84211253200*Q6*Q7^2)/265826978469 + (2336824160000*Q7^3)/797480935407 - 
   (7105440*Q1*Q3*Q8)/3116633 + (49043980*Q2*Q3*Q8)/9349899 - 
   (378327*Q1*Q4*Q8)/3116633 - (7611476*Q2*Q4*Q8)/3116633 - 
   (2055640250*Q5*Q6*Q8)/28049697 + (1423082000*Q5*Q7*Q8)/84149091 + 
   (426582125*Q6*Q8^2)/56099394 - (4527676000*Q7*Q8^2)/84149091, 
  (-180642555*Q1^2*Q5)/367472612 - (30062355*Q1*Q2*Q5)/14133562 - 
   (206443950*Q2^2*Q5)/91868153 - (33886620945*Q3^2*Q5)/734945224 + 
   (26173341*Q3*Q4*Q5)/7066781 - (60884541*Q4^2*Q5)/216160360 + 
   (5329864125*Q5^3)/226136992 - (12526575*Q1*Q3*Q6)/7066781 - 
   (122747240*Q2*Q3*Q6)/21200343 + Q0*Q4*Q6 - (1924799*Q1*Q4*Q6)/7066781 + 
   (9876304*Q2*Q4*Q6)/21200343 + (31532714875*Q5*Q6^2)/2480440131 + 
   (14971125*Q1*Q3*Q7)/7066781 - (97304320*Q2*Q3*Q7)/21200343 + 
   (1077921*Q1*Q4*Q7)/7066781 + (40791632*Q2*Q4*Q7)/21200343 + 
   (184076500*Q5*Q6*Q7)/21200343 + (31970171375*Q5*Q7^2)/2480440131 + 
   (21214305*Q1^2*Q8)/183736306 + (1941225*Q1*Q2*Q8)/14133562 + 
   (5822450*Q2^2*Q8)/91868153 - (2066116005*Q3^2*Q8)/91868153 - 
   (18898299*Q3*Q4*Q8)/14133562 - (127740159*Q4^2*Q8)/108080180 + 
   (1668886875*Q5^2*Q8)/226136992 - (57365133025*Q6^2*Q8)/2480440131 + 
   (71659550*Q6*Q7*Q8)/21200343 + (222623759275*Q7^2*Q8)/2480440131 + 
   (54701578125*Q5*Q8^2)/226136992 - (1979778375*Q8^3)/226136992, 
  (21214305*Q1^2*Q5)/183736306 - (1941225*Q1*Q2*Q5)/14133562 + 
   (5822450*Q2^2*Q5)/91868153 - (2066116005*Q3^2*Q5)/91868153 + 
   (18898299*Q3*Q4*Q5)/14133562 - (127740159*Q4^2*Q5)/108080180 - 
   (1979778375*Q5^3)/226136992 + (14971125*Q1*Q3*Q6)/7066781 + 
   (97304320*Q2*Q3*Q6)/21200343 - (1077921*Q1*Q4*Q6)/7066781 + 
   (40791632*Q2*Q4*Q6)/21200343 + (222623759275*Q5*Q6^2)/2480440131 + 
   (12526575*Q1*Q3*Q7)/7066781 - (122747240*Q2*Q3*Q7)/21200343 + Q0*Q4*Q7 - 
   (1924799*Q1*Q4*Q7)/7066781 - (9876304*Q2*Q4*Q7)/21200343 - 
   (71659550*Q5*Q6*Q7)/21200343 - (57365133025*Q5*Q7^2)/2480440131 + 
   (180642555*Q1^2*Q8)/367472612 - (30062355*Q1*Q2*Q8)/14133562 + 
   (206443950*Q2^2*Q8)/91868153 + (33886620945*Q3^2*Q8)/734945224 + 
   (26173341*Q3*Q4*Q8)/7066781 + (60884541*Q4^2*Q8)/216160360 - 
   (54701578125*Q5^2*Q8)/226136992 - (31970171375*Q6^2*Q8)/2480440131 + 
   (184076500*Q6*Q7*Q8)/21200343 - (31532714875*Q7^2*Q8)/2480440131 + 
   (1668886875*Q5*Q8^2)/226136992 - (5329864125*Q8^3)/226136992, 
  (-7105440*Q1*Q3*Q5)/3116633 - (49043980*Q2*Q3*Q5)/9349899 + 
   (378327*Q1*Q4*Q5)/3116633 - (7611476*Q2*Q4*Q5)/3116633 - 
   (1158520*Q1^2*Q6)/121548687 + (4330000*Q1*Q2*Q6)/757341819 - 
   (11514496640*Q2^2*Q6)/29536330941 - (187384676*Q3^2*Q6)/121548687 - 
   (35012144*Q3*Q4*Q6)/84149091 - (257584292*Q4^2*Q6)/1823230305 - 
   (4527676000*Q5^2*Q6)/84149091 + (2336824160000*Q6^3)/797480935407 + 
   (17829320*Q1^2*Q7)/364646061 + (28161880*Q1*Q2*Q7)/252447273 - 
   (22170943520*Q2^2*Q7)/29536330941 + (430081396*Q3^2*Q7)/364646061 + 
   (35725600*Q3*Q4*Q7)/28049697 + (103552624*Q4^2*Q7)/1823230305 - 
   (426582125*Q5^2*Q7)/56099394 - (84211253200*Q6^2*Q7)/265826978469 - 
   (3160223645600*Q6*Q7^2)/797480935407 - (75629735600*Q7^3)/88608992823 + 
   (3244695*Q1*Q3*Q8)/6233266 + (54512240*Q2*Q3*Q8)/9349899 + Q0*Q4*Q8 + 
   (2273807*Q1*Q4*Q8)/6233266 - (7326544*Q2*Q4*Q8)/9349899 - 
   (1423082000*Q5*Q6*Q8)/84149091 - (2055640250*Q5*Q7*Q8)/28049697 + 
   (1771186750*Q6*Q8^2)/84149091 + (118867375*Q7*Q8^2)/56099394, 
  (704*Q1^2*Q2)/3354975 + (7424*Q2^3)/18116865 + (36896*Q2*Q3^2)/223665 - 
   (1232*Q1*Q3*Q4)/143375 + (17344*Q2*Q4^2)/5591625 + Q0*Q5^2 + 
   (249*Q1*Q5^2)/1147 + (1220*Q2*Q5^2)/1147 + (184*Q3*Q5*Q6)/3441 + 
   (824*Q4*Q5*Q6)/17205 + (70592*Q1*Q6^2)/4180815 - 
   (4641920*Q2*Q6^2)/32610357 + (5696*Q3*Q5*Q7)/10323 - 
   (7984*Q4*Q5*Q7)/51615 + (123904*Q1*Q6*Q7)/1393605 - 
   (70592*Q1*Q7^2)/4180815 - (4641920*Q2*Q7^2)/32610357 - 
   (64*Q1*Q5*Q8)/1147 + (5696*Q3*Q6*Q8)/10323 + (7984*Q4*Q6*Q8)/51615 - 
   (184*Q3*Q7*Q8)/3441 + (824*Q4*Q7*Q8)/17205 - Q0*Q8^2 - 
   (249*Q1*Q8^2)/1147 + (1220*Q2*Q8^2)/1147, (-162*Q1^2*Q3)/28925 - 
   (942*Q1*Q2*Q3)/23125 + (8968*Q2^2*Q3)/28925 + (178929*Q3^3)/289250 + 
   (1782*Q1^2*Q4)/1503125 + (12*Q1*Q2*Q4)/2225 - (17296*Q2^2*Q4)/300625 + 
   (327591*Q3^2*Q4)/3006250 + (104301*Q3*Q4^2)/1446250 - 
   (891*Q4^3)/15031250 - (5527953*Q3*Q5^2)/658600 - (103626*Q4*Q5^2)/82325 + 
   Q0*Q5*Q6 - (27503*Q1*Q5*Q6)/82325 - (11824*Q2*Q5*Q6)/9879 - 
   (31337828*Q3*Q6^2)/28896075 + (165928*Q4*Q6^2)/5779215 + 
   (27411*Q1*Q5*Q7)/82325 - (5912*Q2*Q5*Q7)/9879 - (5408*Q3*Q6*Q7)/8325 - 
   (2456*Q4*Q6*Q7)/20025 - (29245972*Q3*Q7^2)/28896075 - 
   (240104*Q4*Q7^2)/28896075 - (459*Q3*Q5*Q8)/925 - (1161*Q4*Q5*Q8)/445 - 
   (3114*Q1*Q6*Q8)/82325 + (13312*Q2*Q6*Q8)/9879 + (6228*Q1*Q7*Q8)/82325 - 
   (26624*Q2*Q7*Q8)/9879 + (4329153*Q3*Q8^2)/658600 + 
   (219861*Q4*Q8^2)/329300, (7776*Q1^2*Q3)/491725 + (1074*Q1*Q2*Q3)/23125 - 
   (291624*Q2^2*Q3)/491725 - (4294296*Q3^3)/2458625 - 
   (6804*Q1^2*Q4)/1503125 - (42*Q1*Q2*Q4)/37825 + (22312*Q2^2*Q4)/300625 + 
   (997974*Q3^2*Q4)/1503125 - (1409859*Q3*Q4^2)/12293125 + 
   (1701*Q4^3)/7515625 - (14845653*Q3*Q5^2)/11196200 + 
   (15884937*Q4*Q5^2)/11196200 + (1088922*Q1*Q5*Q6)/1399525 + 
   (19728*Q2*Q5*Q6)/55981 + (1194607172*Q3*Q6^2)/491233275 - 
   (47531188*Q4*Q6^2)/491233275 + Q0*Q5*Q7 - (855064*Q1*Q5*Q7)/1399525 + 
   (9864*Q2*Q5*Q7)/55981 - (24424*Q3*Q6*Q7)/8325 - (6712*Q4*Q6*Q7)/340425 + 
   (1482246628*Q3*Q7^2)/491233275 - (30430676*Q4*Q7^2)/491233275 - 
   (20952*Q3*Q5*Q8)/925 + (5859*Q4*Q5*Q8)/1513 - (213114*Q1*Q6*Q8)/1399525 - 
   (200384*Q2*Q6*Q8)/167943 + (426228*Q1*Q7*Q8)/1399525 + 
   (400768*Q2*Q7*Q8)/167943 + (32378103*Q3*Q8^2)/11196200 - 
   (11227923*Q4*Q8^2)/11196200, (-228464*Q1^2*Q2)/130844025 + 
   (3005696*Q2^3)/141311547 + (369968*Q2*Q3^2)/14538225 - 
   (81928*Q1*Q3*Q4)/5591625 - (343504*Q2*Q4^2)/72691125 + 
   (6809*Q1*Q5^2)/44733 - (1700*Q2*Q5^2)/3441 + (2000*Q3*Q5*Q6)/10323 - 
   (32176*Q4*Q5*Q6)/154845 + (1391008*Q1*Q6^2)/163051785 - 
   (67542400*Q2*Q6^2)/1271803923 - (640*Q3*Q5*Q7)/10323 - 
   (608*Q4*Q5*Q7)/154845 + (1632896*Q1*Q6*Q7)/54350595 - 
   (1391008*Q1*Q7^2)/163051785 - (67542400*Q2*Q7^2)/1271803923 + Q0*Q5*Q8 + 
   (30154*Q1*Q5*Q8)/44733 - (640*Q3*Q6*Q8)/10323 + (608*Q4*Q6*Q8)/154845 - 
   (2000*Q3*Q7*Q8)/10323 - (32176*Q4*Q7*Q8)/154845 - (6809*Q1*Q8^2)/44733 - 
   (1700*Q2*Q8^2)/3441, (2568294*Q1^2*Q2)/411916375 + (9*Q1*Q2^2)/170 + 
   (8884246*Q2^3)/82383275 - (331619427*Q2*Q3^2)/823832750 - 
   (90728667*Q1*Q3*Q4)/633717500 - (162*Q2*Q3*Q4)/425 - 
   (101215089*Q2*Q4^2)/8238327500 + (84043251*Q1*Q5^2)/81115840 - 
   (722601*Q2*Q5^2)/623968 - (1116909*Q3*Q5*Q6)/155992 - 
   (168777*Q4*Q5*Q6)/155992 + Q0*Q6^2 - (1737389*Q1*Q6^2)/19011525 - 
   (6224383*Q2*Q6^2)/9885993 - (92583*Q3*Q5*Q7)/77996 + 
   (4671*Q4*Q5*Q7)/97495 + (3872132*Q1*Q6*Q7)/6337175 + (18*Q2*Q6*Q7)/17 - 
   (499261*Q1*Q7^2)/19011525 + (3812639*Q2*Q7^2)/29657979 + 
   (176947497*Q1*Q5*Q8)/81115840 + (405*Q2*Q5*Q8)/136 - 
   (92745*Q3*Q6*Q8)/38998 - (97578*Q4*Q6*Q8)/97495 + (23733*Q3*Q7*Q8)/38998 + 
   (2619*Q4*Q7*Q8)/11470 + (729*Q0*Q8^2)/1088 - (69196923*Q1*Q8^2)/40557920 - 
   (2580741*Q2*Q8^2)/623968, (-593163*Q1^2*Q2)/48460750 + 
   (705624*Q2^3)/4846075 - (8092629*Q2*Q3^2)/24230375 - 
   (129033*Q1*Q3*Q4)/37277500 + (5584626*Q2*Q4^2)/121151875 + 
   (3938787*Q1*Q5^2)/2385760 - (26001*Q2*Q5^2)/9176 - (1458*Q3*Q5*Q6)/1147 + 
   (5589*Q4*Q5*Q6)/5735 - (30087*Q1*Q6^2)/372775 - (253420*Q2*Q6^2)/581529 - 
   (6966*Q3*Q5*Q7)/1147 + (891*Q4*Q5*Q7)/5735 + Q0*Q6*Q7 - 
   (17782*Q1*Q6*Q7)/372775 + (30087*Q1*Q7^2)/372775 - 
   (253420*Q2*Q7^2)/581529 + (3654477*Q1*Q5*Q8)/1192880 - 
   (6966*Q3*Q6*Q8)/1147 - (891*Q4*Q6*Q8)/5735 + (1458*Q3*Q7*Q8)/1147 + 
   (5589*Q4*Q7*Q8)/5735 - (3938787*Q1*Q8^2)/2385760 - (26001*Q2*Q8^2)/9176, 
  (-7776*Q1^2*Q3)/491725 + (1074*Q1*Q2*Q3)/23125 + (291624*Q2^2*Q3)/491725 + 
   (4294296*Q3^3)/2458625 - (6804*Q1^2*Q4)/1503125 + (42*Q1*Q2*Q4)/37825 + 
   (22312*Q2^2*Q4)/300625 + (997974*Q3^2*Q4)/1503125 + 
   (1409859*Q3*Q4^2)/12293125 + (1701*Q4^3)/7515625 - 
   (32378103*Q3*Q5^2)/11196200 - (11227923*Q4*Q5^2)/11196200 - 
   (426228*Q1*Q5*Q6)/1399525 + (400768*Q2*Q5*Q6)/167943 - 
   (1482246628*Q3*Q6^2)/491233275 - (30430676*Q4*Q6^2)/491233275 - 
   (213114*Q1*Q5*Q7)/1399525 + (200384*Q2*Q5*Q7)/167943 - 
   (24424*Q3*Q6*Q7)/8325 + (6712*Q4*Q6*Q7)/340425 - 
   (1194607172*Q3*Q7^2)/491233275 - (47531188*Q4*Q7^2)/491233275 - 
   (20952*Q3*Q5*Q8)/925 - (5859*Q4*Q5*Q8)/1513 + Q0*Q6*Q8 - 
   (855064*Q1*Q6*Q8)/1399525 - (9864*Q2*Q6*Q8)/55981 - 
   (1088922*Q1*Q7*Q8)/1399525 + (19728*Q2*Q7*Q8)/55981 + 
   (14845653*Q3*Q8^2)/11196200 + (15884937*Q4*Q8^2)/11196200, 
  (-2626209*Q1^2*Q2)/411916375 + (9*Q1*Q2^2)/170 - (8906866*Q2^3)/82383275 + 
   (120280626*Q2*Q3^2)/411916375 + (23594328*Q1*Q3*Q4)/158429375 - 
   (162*Q2*Q3*Q4)/425 + (84093309*Q2*Q4^2)/8238327500 - 
   (150192711*Q1*Q5^2)/81115840 + (2136051*Q2*Q5^2)/623968 + 
   (89343*Q3*Q5*Q6)/155992 - (203121*Q4*Q5*Q6)/779960 - 
   (714346*Q1*Q6^2)/19011525 - (983969*Q2*Q6^2)/29657979 + 
   (78327*Q3*Q5*Q7)/38998 - (349893*Q4*Q5*Q7)/389980 - 
   (4249652*Q1*Q6*Q7)/6337175 + (18*Q2*Q6*Q7)/17 + Q0*Q7^2 - 
   (1522304*Q1*Q7^2)/19011525 + (2389091*Q2*Q7^2)/3295331 - 
   (173914857*Q1*Q5*Q8)/81115840 + (405*Q2*Q5*Q8)/136 + 
   (63747*Q3*Q6*Q8)/77996 - (4347*Q4*Q6*Q8)/77996 - (138915*Q3*Q7*Q8)/19499 + 
   (6021*Q4*Q7*Q8)/5735 + (729*Q0*Q8^2)/1088 + (23960529*Q1*Q8^2)/20278960 + 
   (277911*Q2*Q8^2)/623968, (-162*Q1^2*Q3)/28925 + (942*Q1*Q2*Q3)/23125 + 
   (8968*Q2^2*Q3)/28925 + (178929*Q3^3)/289250 - (1782*Q1^2*Q4)/1503125 + 
   (12*Q1*Q2*Q4)/2225 + (17296*Q2^2*Q4)/300625 - (327591*Q3^2*Q4)/3006250 + 
   (104301*Q3*Q4^2)/1446250 + (891*Q4^3)/15031250 + 
   (4329153*Q3*Q5^2)/658600 - (219861*Q4*Q5^2)/329300 + 
   (6228*Q1*Q5*Q6)/82325 + (26624*Q2*Q5*Q6)/9879 - 
   (29245972*Q3*Q6^2)/28896075 + (240104*Q4*Q6^2)/28896075 + 
   (3114*Q1*Q5*Q7)/82325 + (13312*Q2*Q5*Q7)/9879 + (5408*Q3*Q6*Q7)/8325 - 
   (2456*Q4*Q6*Q7)/20025 - (31337828*Q3*Q7^2)/28896075 - 
   (165928*Q4*Q7^2)/5779215 + (459*Q3*Q5*Q8)/925 - (1161*Q4*Q5*Q8)/445 - 
   (27411*Q1*Q6*Q8)/82325 - (5912*Q2*Q6*Q8)/9879 + Q0*Q7*Q8 - 
   (27503*Q1*Q7*Q8)/82325 + (11824*Q2*Q7*Q8)/9879 - 
   (5527953*Q3*Q8^2)/658600 + (103626*Q4*Q8^2)/82325], 
 [Q0^2 + (4*Q0*Q1)/53 - (12*Q1^2)/53 - (320*Q2^2)/477 + (1296*Q3^2)/53 - 
   (48*Q4^2)/265 - (41600*Q6^2)/4293 - (41600*Q7^2)/4293, 
  Q0*Q2 - (9*Q3*Q4)/5 + (225*Q5^2)/8 - (2140*Q6^2)/243 - (80*Q6*Q7)/9 + 
   (2140*Q7^2)/243 + (75*Q5*Q8)/4 - (225*Q8^2)/8, 
  Q0^3 + (5203144*Q1^3)/12026501 - (208156367056*Q1^2*Q2)/1631118251127 + 
   (52574080*Q1*Q2^2)/324715527 - (10674932942080*Q2^3)/44040192780429 - 
   (574789608*Q1*Q3^2)/12026501 + (8002493516160*Q2*Q3^2)/543706083709 - 
   (74738599584*Q1*Q3*Q4)/2718530418545 - (170787776*Q2*Q3*Q4)/36079503 + 
   (22752216*Q1*Q4^2)/60132505 - (270942865952*Q2*Q4^2)/2718530418545 - 
   (26746980557775*Q1*Q5^2)/543706083709 + (108394029500*Q2*Q5^2)/
    30775816059 + (2211186995600*Q3*Q5*Q6)/10258605353 - 
   (90550239840*Q4*Q5*Q6)/10258605353 + (8602187507779840*Q1*Q6^2)/
    396361735023861 - (21166504185910400*Q2*Q6^2)/3567255615214749 - 
   (2147049018800*Q3*Q5*Q7)/10258605353 + (1465934989360*Q4*Q5*Q7)/
    30775816059 + (62065143437440*Q1*Q6*Q7)/44040192780429 - 
   (68876646400*Q2*Q6*Q7)/2922439743 + (8978346270508160*Q1*Q7^2)/
    396361735023861 - (18494336618588800*Q2*Q7^2)/3567255615214749 + 
   (6970929694025*Q1*Q5*Q8)/543706083709 + (18611398000*Q2*Q5*Q8)/108238509 - 
   (2103991806800*Q3*Q6*Q8)/10258605353 - (448111869680*Q4*Q6*Q8)/
    10258605353 - (1273193807600*Q3*Q7*Q8)/10258605353 - 
   (527406925280*Q4*Q7*Q8)/30775816059 + (408771000*Q0*Q8^2)/12026501 - 
   (24589398652725*Q1*Q8^2)/543706083709 - (478331784500*Q2*Q8^2)/
    30775816059, Q0^2*Q1 - (61708*Q1^3)/255883 - 
   (1356575104*Q1^2*Q2)/34704643641 - (1678400*Q1*Q2^2)/2302947 - 
   (69569566720*Q2^3)/937025378307 + (6764472*Q1*Q3^2)/255883 + 
   (52153021440*Q2*Q3^2)/11568214547 - (487078656*Q1*Q3*Q4)/57841072735 + 
   (285696*Q2*Q3*Q4)/255883 - (240456*Q1*Q4^2)/1279415 - 
   (1765760768*Q2*Q4^2)/57841072735 + (14228947650*Q1*Q5^2)/11568214547 + 
   (171396000*Q2*Q5^2)/218268199 + (2823115200*Q3*Q5*Q6)/218268199 + 
   (5457336320*Q4*Q5*Q6)/654804597 - (108004977055040*Q1*Q6^2)/
    8433228404763 - (5551941094400*Q2*Q6^2)/2811076134921 - 
   (6257337600*Q3*Q5*Q7)/218268199 - (1287925760*Q4*Q5*Q7)/654804597 + 
   (404484520960*Q1*Q6*Q7)/937025378307 - (35660800*Q2*Q6*Q7)/6908841 - 
   (105553514148160*Q1*Q7^2)/8433228404763 - (12063456896000*Q2*Q7^2)/
    8433228404763 + (45430220600*Q1*Q5*Q8)/11568214547 + 
   (1408000*Q2*Q5*Q8)/255883 - (5976729600*Q3*Q6*Q8)/218268199 + 
   (693466880*Q4*Q6*Q8)/218268199 + (3289876800*Q3*Q7*Q8)/218268199 + 
   (1263516160*Q4*Q7*Q8)/218268199 + (2664000*Q0*Q8^2)/255883 + 
   (28290116850*Q1*Q8^2)/11568214547 - (975036000*Q2*Q8^2)/218268199, 
  Q0^2*Q2 - (12*Q1^2*Q2)/53 - (320*Q2^3)/477 + (1296*Q2*Q3^2)/53 + 
   (36*Q1*Q3*Q4)/265 - (48*Q2*Q4^2)/265 - (225*Q1*Q5^2)/106 + 
   (8560*Q1*Q6^2)/12879 - (41600*Q2*Q6^2)/4293 + (320*Q1*Q6*Q7)/477 - 
   (8560*Q1*Q7^2)/12879 - (41600*Q2*Q7^2)/4293 - (75*Q1*Q5*Q8)/53 + 
   (225*Q1*Q8^2)/106, Q0^2*Q3 - (26972*Q1^2*Q3)/119807 - 
   (2175040*Q2^2*Q3)/3234789 + (2955096*Q3^3)/119807 - 
   (928*Q1*Q2*Q4)/1078263 - (21848*Q3*Q4^2)/119807 - (67500*Q3*Q5^2)/119807 + 
   (16800*Q4*Q5^2)/119807 + (1106000*Q1*Q5*Q6)/3234789 - 
   (640000*Q2*Q5*Q6)/9704367 - (283379200*Q3*Q6^2)/29113101 + 
   (10845440*Q4*Q6^2)/262017909 + (512000*Q1*Q5*Q7)/3234789 - 
   (80000*Q2*Q5*Q7)/9704367 - (5298560*Q4*Q6*Q7)/29113101 - 
   (283379200*Q3*Q7^2)/29113101 - (10845440*Q4*Q7^2)/262017909 - 
   (164900*Q4*Q5*Q8)/359421 + (512000*Q1*Q6*Q8)/3234789 + 
   (80000*Q2*Q6*Q8)/9704367 - (1106000*Q1*Q7*Q8)/3234789 - 
   (640000*Q2*Q7*Q8)/9704367 - (67500*Q3*Q8^2)/119807 - 
   (16800*Q4*Q8^2)/119807, (-16480*Q1*Q2*Q3)/15571 + Q0^2*Q4 - 
   (3820*Q1^2*Q4)/15571 - (107200*Q2^2*Q4)/140139 + (515160*Q3^2*Q4)/15571 - 
   (14616*Q4^3)/77855 - (567000*Q3*Q5^2)/15571 + (90000*Q4*Q5^2)/15571 - 
   (1226000*Q1*Q5*Q6)/140139 - (640000*Q2*Q5*Q6)/140139 + 
   (2758400*Q3*Q6^2)/420417 - (18678400*Q4*Q6^2)/1261251 + 
   (968000*Q1*Q5*Q7)/140139 - (80000*Q2*Q5*Q7)/140139 + 
   (195200*Q3*Q6*Q7)/140139 - (2758400*Q3*Q7^2)/420417 - 
   (18678400*Q4*Q7^2)/1261251 - (985500*Q3*Q5*Q8)/15571 - 
   (968000*Q1*Q6*Q8)/140139 - (80000*Q2*Q6*Q8)/140139 - 
   (1226000*Q1*Q7*Q8)/140139 + (640000*Q2*Q7*Q8)/140139 + 
   (567000*Q3*Q8^2)/15571 + (90000*Q4*Q8^2)/15571, 
  Q0^2*Q5 - (65996401060*Q1^2*Q5)/270695844973 - 
   (25886523200*Q1*Q2*Q5)/270695844973 - (1719640007360*Q2^2*Q5)/
    2436262604757 + (6686361378216*Q3^2*Q5)/270695844973 - 
   (292490430624*Q3*Q4*Q5)/1353479224865 - (50221922712*Q4^2*Q5)/
    270695844973 + (200064838050*Q5^3)/270695844973 + 
   (24018139648*Q1*Q3*Q6)/270695844973 - (348931452928*Q2*Q3*Q6)/
    2436262604757 + (28055063552*Q1*Q4*Q6)/4060437674595 - 
   (239065682944*Q2*Q4*Q6)/12181313023785 - (245062664480960*Q5*Q6^2)/
    21926363442813 - (22498841216*Q1*Q3*Q7)/270695844973 - 
   (87279958016*Q2*Q3*Q7)/2436262604757 + (4585559936*Q1*Q4*Q7)/
    812087534919 + (1076980161536*Q2*Q4*Q7)/36543939071355 + 
   (2795007496960*Q5*Q6*Q7)/21926363442813 - (24136953338560*Q5*Q7^2)/
    2436262604757 + (3362686704*Q1^2*Q8)/270695844973 + 
   (10647019040*Q1*Q2*Q8)/812087534919 + (86025274240*Q2^2*Q8)/
    2436262604757 + (396542541168*Q3^2*Q8)/270695844973 + 
   (216422183712*Q3*Q4*Q8)/1353479224865 - (3379440096*Q4^2*Q8)/
    1353479224865 + (921194719050*Q5^2*Q8)/270695844973 + 
   (20388836038720*Q6^2*Q8)/197337270985317 - (11599678284160*Q6*Q7*Q8)/
    7308787814271 - (147116793737920*Q7^2*Q8)/197337270985317 - 
   (1324170130150*Q5*Q8^2)/270695844973 - (486315575850*Q8^3)/270695844973, 
  (12287295*Q1*Q3*Q5)/59954323 - (7707312*Q2*Q3*Q5)/5450393 - 
   (592677*Q1*Q4*Q5)/299771615 + (6274800*Q2*Q4*Q5)/59954323 + Q0^2*Q6 - 
   (1026172*Q1^2*Q6)/4611871 - (852624*Q1*Q2*Q6)/59954323 - 
   (24537344*Q2^2*Q6)/41506839 + (635074344*Q3^2*Q6)/23059355 + 
   (159240384*Q3*Q4*Q6)/1498858075 - (21557328*Q4^2*Q6)/115296775 - 
   (739182825*Q5^2*Q6)/59954323 - (51414604640*Q6^3)/4856300163 + 
   (15552*Q1^2*Q7)/4611871 - (5402864*Q1*Q2*Q7)/179862969 + 
   (154688*Q2^2*Q7)/3773349 + (60912*Q3^2*Q7)/23059355 - 
   (52324512*Q3*Q4*Q7)/1498858075 - (98424*Q4^2*Q7)/115296775 + 
   (9471975*Q5^2*Q7)/59954323 + (2330353760*Q6^2*Q7)/43706701467 - 
   (44059596320*Q6*Q7^2)/4856300163 + (48982565920*Q7^3)/43706701467 + 
   (4370355*Q1*Q3*Q8)/5450393 - (104147856*Q2*Q3*Q8)/59954323 - 
   (3967461*Q1*Q4*Q8)/299771615 - (3389040*Q2*Q4*Q8)/59954323 + 
   (49122900*Q5*Q6*Q8)/59954323 + (365033800*Q5*Q7*Q8)/59954323 - 
   (293020425*Q6*Q8^2)/59954323 - (583854225*Q7*Q8^2)/59954323, 
  (4370355*Q1*Q3*Q5)/5450393 + (104147856*Q2*Q3*Q5)/59954323 + 
   (3967461*Q1*Q4*Q5)/299771615 - (3389040*Q2*Q4*Q5)/59954323 - 
   (15552*Q1^2*Q6)/4611871 - (5402864*Q1*Q2*Q6)/179862969 - 
   (154688*Q2^2*Q6)/3773349 - (60912*Q3^2*Q6)/23059355 - 
   (52324512*Q3*Q4*Q6)/1498858075 + (98424*Q4^2*Q6)/115296775 + 
   (583854225*Q5^2*Q6)/59954323 - (48982565920*Q6^3)/43706701467 + Q0^2*Q7 - 
   (1026172*Q1^2*Q7)/4611871 + (852624*Q1*Q2*Q7)/59954323 - 
   (24537344*Q2^2*Q7)/41506839 + (635074344*Q3^2*Q7)/23059355 - 
   (159240384*Q3*Q4*Q7)/1498858075 - (21557328*Q4^2*Q7)/115296775 - 
   (293020425*Q5^2*Q7)/59954323 - (44059596320*Q6^2*Q7)/4856300163 - 
   (2330353760*Q6*Q7^2)/43706701467 - (51414604640*Q7^3)/4856300163 - 
   (12287295*Q1*Q3*Q8)/59954323 - (7707312*Q2*Q3*Q8)/5450393 - 
   (592677*Q1*Q4*Q8)/299771615 - (6274800*Q2*Q4*Q8)/59954323 + 
   (365033800*Q5*Q6*Q8)/59954323 - (49122900*Q5*Q7*Q8)/59954323 - 
   (9471975*Q6*Q8^2)/59954323 - (739182825*Q7*Q8^2)/59954323, 
  (-3362686704*Q1^2*Q5)/270695844973 + (10647019040*Q1*Q2*Q5)/812087534919 - 
   (86025274240*Q2^2*Q5)/2436262604757 - (396542541168*Q3^2*Q5)/
    270695844973 + (216422183712*Q3*Q4*Q5)/1353479224865 + 
   (3379440096*Q4^2*Q5)/1353479224865 + (486315575850*Q5^3)/270695844973 - 
   (22498841216*Q1*Q3*Q6)/270695844973 + (87279958016*Q2*Q3*Q6)/
    2436262604757 - (4585559936*Q1*Q4*Q6)/812087534919 + 
   (1076980161536*Q2*Q4*Q6)/36543939071355 + (147116793737920*Q5*Q6^2)/
    197337270985317 - (24018139648*Q1*Q3*Q7)/270695844973 - 
   (348931452928*Q2*Q3*Q7)/2436262604757 + (28055063552*Q1*Q4*Q7)/
    4060437674595 + (239065682944*Q2*Q4*Q7)/12181313023785 - 
   (11599678284160*Q5*Q6*Q7)/7308787814271 - (20388836038720*Q5*Q7^2)/
    197337270985317 + Q0^2*Q8 - (65996401060*Q1^2*Q8)/270695844973 + 
   (25886523200*Q1*Q2*Q8)/270695844973 - (1719640007360*Q2^2*Q8)/
    2436262604757 + (6686361378216*Q3^2*Q8)/270695844973 + 
   (292490430624*Q3*Q4*Q8)/1353479224865 - (50221922712*Q4^2*Q8)/
    270695844973 - (1324170130150*Q5^2*Q8)/270695844973 - 
   (24136953338560*Q6^2*Q8)/2436262604757 - (2795007496960*Q6*Q7*Q8)/
    21926363442813 - (245062664480960*Q7^2*Q8)/21926363442813 - 
   (921194719050*Q5*Q8^2)/270695844973 + (200064838050*Q8^3)/270695844973, 
  Q0*Q1^2 + (49982*Q1^3)/255883 + (339143776*Q1^2*Q2)/654804597 + 
   (1768160*Q1*Q2^2)/2302947 + (17392391680*Q2^3)/17679724119 - 
   (6723162*Q1*Q3^2)/255883 - (13038255360*Q2*Q3^2)/218268199 + 
   (121769664*Q1*Q3*Q4)/1091340995 - (3785472*Q2*Q3*Q4)/255883 + 
   (115446*Q1*Q4^2)/1279415 + (441440192*Q2*Q4^2)/1091340995 - 
   (7114473825*Q1*Q5^2)/436536398 - (2270997000*Q2*Q5^2)/218268199 - 
   (37406276400*Q3*Q5*Q6)/218268199 - (72309706240*Q4*Q5*Q6)/654804597 + 
   (6571340837360*Q1*Q6^2)/159117517071 + (1387985273600*Q2*Q6^2)/
    53039172357 + (82909723200*Q3*Q5*Q7)/218268199 + 
   (17065016320*Q4*Q5*Q7)/654804597 - (101121130240*Q1*Q6*Q7)/17679724119 + 
   (472505600*Q2*Q6*Q7)/6908841 + (5958475110640*Q1*Q7^2)/159117517071 + 
   (3015864224000*Q2*Q7^2)/159117517071 - (11357555150*Q1*Q5*Q8)/218268199 - 
   (18656000*Q2*Q5*Q8)/255883 + (79191667200*Q3*Q6*Q8)/218268199 - 
   (9188436160*Q4*Q6*Q8)/218268199 - (43590867600*Q3*Q7*Q8)/218268199 - 
   (16741589120*Q4*Q7*Q8)/218268199 - (35298000*Q0*Q8^2)/255883 - 
   (14145058425*Q1*Q8^2)/436536398 + (12919227000*Q2*Q8^2)/218268199, 
  Q0*Q1*Q2 - (9*Q1*Q3*Q4)/5 + (225*Q1*Q5^2)/8 - (2140*Q1*Q6^2)/243 - 
   (80*Q1*Q6*Q7)/9 + (2140*Q1*Q7^2)/243 + (75*Q1*Q5*Q8)/4 - (225*Q1*Q8^2)/8, 
  Q0*Q1*Q3 - (2042*Q1^2*Q3)/119807 + (65600*Q2^2*Q3)/3234789 - 
   (337554*Q3^3)/119807 + (12296*Q1*Q2*Q4)/1078263 + (9746*Q3*Q4^2)/599035 + 
   (894375*Q3*Q5^2)/119807 - (222600*Q4*Q5^2)/119807 - 
   (14654500*Q1*Q5*Q6)/3234789 + (8480000*Q2*Q5*Q6)/9704367 + 
   (16796000*Q3*Q6^2)/29113101 - (143702080*Q4*Q6^2)/262017909 - 
   (6784000*Q1*Q5*Q7)/3234789 + (1060000*Q2*Q5*Q7)/9704367 + 
   (70205920*Q4*Q6*Q7)/29113101 + (16796000*Q3*Q7^2)/29113101 + 
   (143702080*Q4*Q7^2)/262017909 + (2184925*Q4*Q5*Q8)/359421 - 
   (6784000*Q1*Q6*Q8)/3234789 - (1060000*Q2*Q6*Q8)/9704367 + 
   (14654500*Q1*Q7*Q8)/3234789 + (8480000*Q2*Q7*Q8)/9704367 + 
   (894375*Q3*Q8^2)/119807 + (222600*Q4*Q8^2)/119807, 
  (218360*Q1*Q2*Q3)/15571 + Q0*Q1*Q4 + (3902*Q1^2*Q4)/15571 + 
   (58240*Q2^2*Q4)/46713 - (1780866*Q3^2*Q4)/15571 + (1362*Q4^3)/15571 + 
   (7512750*Q3*Q5^2)/15571 - (1192500*Q4*Q5^2)/15571 + 
   (16244500*Q1*Q5*Q6)/140139 + (8480000*Q2*Q5*Q6)/140139 - 
   (36548800*Q3*Q6^2)/420417 + (9505600*Q4*Q6^2)/140139 - 
   (12826000*Q1*Q5*Q7)/140139 + (1060000*Q2*Q5*Q7)/140139 - 
   (2586400*Q3*Q6*Q7)/140139 + (36548800*Q3*Q7^2)/420417 + 
   (9505600*Q4*Q7^2)/140139 + (13057875*Q3*Q5*Q8)/15571 + 
   (12826000*Q1*Q6*Q8)/140139 + (1060000*Q2*Q6*Q8)/140139 + 
   (16244500*Q1*Q7*Q8)/140139 - (8480000*Q2*Q7*Q8)/140139 - 
   (7512750*Q3*Q8^2)/15571 - (1192500*Q4*Q8^2)/15571, 
  Q0*Q1*Q5 + (62364779126*Q1^2*Q5)/270695844973 + 
   (342996432400*Q1*Q2*Q5)/270695844973 + (1129562499680*Q2^2*Q5)/
    2436262604757 - (888834490110*Q3^2*Q5)/270695844973 + 
   (3875498205768*Q3*Q4*Q5)/1353479224865 + (78852239994*Q4^2*Q5)/
    1353479224865 - (5301718208325*Q5^3)/541391689946 - 
   (318240350336*Q1*Q3*Q6)/270695844973 + (4623341751296*Q2*Q3*Q6)/
    2436262604757 - (371729592064*Q1*Q4*Q6)/4060437674595 + 
   (3167620299008*Q2*Q4*Q6)/12181313023785 + (431843516653520*Q5*Q6^2)/
    21926363442813 + (298109646112*Q1*Q3*Q7)/270695844973 + 
   (1156459443712*Q2*Q3*Q7)/2436262604757 - (60758669152*Q1*Q4*Q7)/
    812087534919 - (14269987140352*Q2*Q4*Q7)/36543939071355 - 
   (37033849334720*Q5*Q6*Q7)/21926363442813 + (63094897904080*Q5*Q7^2)/
    21926363442813 - (44555598828*Q1^2*Q8)/270695844973 - 
   (141073002280*Q1*Q2*Q8)/812087534919 - (1139834883680*Q2^2*Q8)/
    2436262604757 - (5254188670476*Q3^2*Q8)/270695844973 - 
   (2867593934184*Q3*Q4*Q8)/1353479224865 + (44777581272*Q4^2*Q8)/
    1353479224865 - (24411660054825*Q5^2*Q8)/541391689946 - 
   (270152077513040*Q6^2*Q8)/197337270985317 + (153695737265120*Q6*Q7*Q8)/
    7308787814271 + (1949297517027440*Q7^2*Q8)/197337270985317 + 
   (35090508448975*Q5*Q8^2)/541391689946 + (12887362760025*Q8^3)/
    541391689946, (-651226635*Q1*Q3*Q5)/239817292 + 
   (102121884*Q2*Q3*Q5)/5450393 + (31411881*Q1*Q4*Q5)/1199086460 - 
   (83141100*Q2*Q4*Q5)/59954323 + Q0*Q1*Q6 - (238834*Q1^2*Q6)/4611871 + 
   (11297268*Q1*Q2*Q6)/59954323 - (43829872*Q2^2*Q6)/41506839 - 
   (943504038*Q3^2*Q6)/23059355 - (2109935088*Q3*Q4*Q6)/1498858075 + 
   (8922336*Q4^2*Q6)/115296775 + (39176689725*Q5^2*Q6)/239817292 + 
   (57718552280*Q6^3)/4856300163 - (206064*Q1^2*Q7)/4611871 + 
   (71587948*Q1*Q2*Q7)/179862969 - (2049616*Q2^2*Q7)/3773349 - 
   (807084*Q3^2*Q7)/23059355 + (693299784*Q3*Q4*Q7)/1498858075 + 
   (1304118*Q4^2*Q7)/115296775 - (502014675*Q5^2*Q7)/239817292 - 
   (30877187320*Q6^2*Q7)/43706701467 - (39735307960*Q6*Q7^2)/4856300163 - 
   (649018998440*Q7^3)/43706701467 - (231628815*Q1*Q3*Q8)/21801572 + 
   (1379959092*Q2*Q3*Q8)/59954323 + (210275433*Q1*Q4*Q8)/1199086460 + 
   (44904780*Q2*Q4*Q8)/59954323 - (650878425*Q5*Q6*Q8)/59954323 - 
   (4836697850*Q5*Q7*Q8)/59954323 + (15530082525*Q6*Q8^2)/239817292 + 
   (30944273925*Q7*Q8^2)/239817292, (-231628815*Q1*Q3*Q5)/21801572 - 
   (1379959092*Q2*Q3*Q5)/59954323 - (210275433*Q1*Q4*Q5)/1199086460 + 
   (44904780*Q2*Q4*Q5)/59954323 + (206064*Q1^2*Q6)/4611871 + 
   (71587948*Q1*Q2*Q6)/179862969 + (2049616*Q2^2*Q6)/3773349 + 
   (807084*Q3^2*Q6)/23059355 + (693299784*Q3*Q4*Q6)/1498858075 - 
   (1304118*Q4^2*Q6)/115296775 - (30944273925*Q5^2*Q6)/239817292 + 
   (649018998440*Q6^3)/43706701467 + Q0*Q1*Q7 - (238834*Q1^2*Q7)/4611871 - 
   (11297268*Q1*Q2*Q7)/59954323 - (43829872*Q2^2*Q7)/41506839 - 
   (943504038*Q3^2*Q7)/23059355 + (2109935088*Q3*Q4*Q7)/1498858075 + 
   (8922336*Q4^2*Q7)/115296775 + (15530082525*Q5^2*Q7)/239817292 - 
   (39735307960*Q6^2*Q7)/4856300163 + (30877187320*Q6*Q7^2)/43706701467 + 
   (57718552280*Q7^3)/4856300163 + (651226635*Q1*Q3*Q8)/239817292 + 
   (102121884*Q2*Q3*Q8)/5450393 + (31411881*Q1*Q4*Q8)/1199086460 + 
   (83141100*Q2*Q4*Q8)/59954323 - (4836697850*Q5*Q6*Q8)/59954323 + 
   (650878425*Q5*Q7*Q8)/59954323 + (502014675*Q6*Q8^2)/239817292 + 
   (39176689725*Q7*Q8^2)/239817292, (44555598828*Q1^2*Q5)/270695844973 - 
   (141073002280*Q1*Q2*Q5)/812087534919 + (1139834883680*Q2^2*Q5)/
    2436262604757 + (5254188670476*Q3^2*Q5)/270695844973 - 
   (2867593934184*Q3*Q4*Q5)/1353479224865 - (44777581272*Q4^2*Q5)/
    1353479224865 - (12887362760025*Q5^3)/541391689946 + 
   (298109646112*Q1*Q3*Q6)/270695844973 - (1156459443712*Q2*Q3*Q6)/
    2436262604757 + (60758669152*Q1*Q4*Q6)/812087534919 - 
   (14269987140352*Q2*Q4*Q6)/36543939071355 - (1949297517027440*Q5*Q6^2)/
    197337270985317 + (318240350336*Q1*Q3*Q7)/270695844973 + 
   (4623341751296*Q2*Q3*Q7)/2436262604757 - (371729592064*Q1*Q4*Q7)/
    4060437674595 - (3167620299008*Q2*Q4*Q7)/12181313023785 + 
   (153695737265120*Q5*Q6*Q7)/7308787814271 + (270152077513040*Q5*Q7^2)/
    197337270985317 + Q0*Q1*Q8 + (62364779126*Q1^2*Q8)/270695844973 - 
   (342996432400*Q1*Q2*Q8)/270695844973 + (1129562499680*Q2^2*Q8)/
    2436262604757 - (888834490110*Q3^2*Q8)/270695844973 - 
   (3875498205768*Q3*Q4*Q8)/1353479224865 + (78852239994*Q4^2*Q8)/
    1353479224865 + (35090508448975*Q5^2*Q8)/541391689946 + 
   (63094897904080*Q6^2*Q8)/21926363442813 + (37033849334720*Q6*Q7*Q8)/
    21926363442813 + (431843516653520*Q7^2*Q8)/21926363442813 + 
   (24411660054825*Q5*Q8^2)/541391689946 - (5301718208325*Q8^3)/541391689946, 
  Q0*Q2^2 - (9*Q2*Q3*Q4)/5 + (225*Q2*Q5^2)/8 - (2140*Q2*Q6^2)/243 - 
   (80*Q2*Q6*Q7)/9 + (2140*Q2*Q7^2)/243 + (75*Q2*Q5*Q8)/4 - (225*Q2*Q8^2)/8, 
  Q0*Q2*Q3 - (9*Q3^2*Q4)/5 + (225*Q3*Q5^2)/8 - (2140*Q3*Q6^2)/243 - 
   (80*Q3*Q6*Q7)/9 + (2140*Q3*Q7^2)/243 + (75*Q3*Q5*Q8)/4 - (225*Q3*Q8^2)/8, 
  Q0*Q2*Q4 - (9*Q3*Q4^2)/5 + (225*Q4*Q5^2)/8 - (2140*Q4*Q6^2)/243 - 
   (80*Q4*Q6*Q7)/9 + (2140*Q4*Q7^2)/243 + (75*Q4*Q5*Q8)/4 - (225*Q4*Q8^2)/8, 
  Q0*Q2*Q5 - (9*Q3*Q4*Q5)/5 + (225*Q5^3)/8 - (2140*Q5*Q6^2)/243 - 
   (80*Q5*Q6*Q7)/9 + (2140*Q5*Q7^2)/243 + (75*Q5^2*Q8)/4 - (225*Q5*Q8^2)/8, 
  Q0*Q2*Q6 - (9*Q3*Q4*Q6)/5 + (225*Q5^2*Q6)/8 - (2140*Q6^3)/243 - 
   (80*Q6^2*Q7)/9 + (2140*Q6*Q7^2)/243 + (75*Q5*Q6*Q8)/4 - (225*Q6*Q8^2)/8, 
  Q0*Q2*Q7 - (9*Q3*Q4*Q7)/5 + (225*Q5^2*Q7)/8 - (2140*Q6^2*Q7)/243 - 
   (80*Q6*Q7^2)/9 + (2140*Q7^3)/243 + (75*Q5*Q7*Q8)/4 - (225*Q7*Q8^2)/8, 
  Q0*Q2*Q8 - (9*Q3*Q4*Q8)/5 + (225*Q5^2*Q8)/8 - (2140*Q6^2*Q8)/243 - 
   (80*Q6*Q7*Q8)/9 + (2140*Q7^2*Q8)/243 + (75*Q5*Q8^2)/4 - (225*Q8^3)/8, 
  (3100*Q1^3)/12026501 + (490991964436*Q1^2*Q2)/44040192780429 + 
   (914394680*Q1*Q2^2)/26301957687 + (25179658780480*Q2^3)/1189085205071583 + 
   Q0*Q3^2 - (854161*Q1*Q3^2)/12026501 - (2097333561440*Q2*Q3^2)/
    1631118251127 + (58763598968*Q1*Q3*Q4)/24466773766905 + 
   (319074560*Q2*Q3*Q4)/2922439743 - (155*Q1*Q4^2)/12026501 + 
   (639090563912*Q2*Q4^2)/73400321300715 - (18325322025475*Q1*Q5^2)/
    39146838027048 - (950600693375*Q2*Q5^2)/2492841100779 - 
   (4861935557000*Q3*Q5*Q6)/830947033593 - (921066655190*Q4*Q5*Q6)/
    2492841100779 + (1486561104393560*Q1*Q6^2)/10701766845644247 + 
   (251103408741581600*Q2*Q6^2)/288947704832394669 - 
   (2194420060375*Q3*Q5*Q7)/830947033593 + (559725796795*Q4*Q5*Q7)/
    2492841100779 - (146397091428640*Q1*Q6*Q7)/1189085205071583 - 
   (117801941600*Q2*Q6*Q7)/236717619183 + (599290960011640*Q1*Q7^2)/
    10701766845644247 + (29548407196564000*Q2*Q7^2)/288947704832394669 - 
   (65771141432225*Q1*Q5*Q8)/58720257040572 - (32482866625*Q2*Q5*Q8)/
    8767319229 - (2499105601375*Q3*Q6*Q8)/830947033593 - 
   (1420198903555*Q4*Q6*Q8)/2492841100779 - (1775581102000*Q3*Q7*Q8)/
    830947033593 + (888739746490*Q4*Q7*Q8)/2492841100779 - 
   (107132750*Q0*Q8^2)/36079503 - (3544066535975*Q1*Q8^2)/4349648669672 + 
   (3568389439625*Q2*Q8^2)/2492841100779, (97435*Q1^2*Q2)/1220643 + 
   (1138000*Q2^3)/32957361 + (58110*Q2*Q3^2)/45209 + Q0*Q3*Q4 - 
   (4835*Q1*Q3*Q4)/135627 + (36724*Q2*Q4^2)/406881 + 
   (3812375*Q1*Q5^2)/2170032 - (15625*Q2*Q5^2)/10236 + 
   (27875*Q3*Q5*Q6)/7677 - (109300*Q4*Q5*Q6)/23031 + 
   (154790600*Q1*Q6^2)/296616249 - (7085000*Q2*Q6^2)/296616249 - 
   (11750*Q3*Q5*Q7)/7677 - (45350*Q4*Q5*Q7)/23031 - 
   (85185400*Q1*Q6*Q7)/32957361 - (154790600*Q1*Q7^2)/296616249 - 
   (7085000*Q2*Q7^2)/296616249 - (40174625*Q1*Q5*Q8)/6510096 + 
   (11750*Q3*Q6*Q8)/7677 - (45350*Q4*Q6*Q8)/23031 + (27875*Q3*Q7*Q8)/7677 + 
   (109300*Q4*Q7*Q8)/23031 - (3812375*Q1*Q8^2)/2170032 - 
   (15625*Q2*Q8^2)/10236, Q0*Q3*Q5 + (2484991*Q1*Q3*Q5)/23059355 + 
   (107490424*Q2*Q3*Q5)/69178065 - (2607744*Q1*Q4*Q5)/115296775 - 
   (1338536*Q2*Q4*Q5)/23059355 - (586552*Q1^2*Q6)/207534195 - 
   (448639408*Q1*Q2*Q6)/16810269795 + (4224493184*Q2^2*Q6)/50430809385 - 
   (544780216*Q3^2*Q6)/345890325 + (350858792*Q3*Q4*Q6)/1867807755 - 
   (10527232*Q4^2*Q6)/5188354875 + (577608260*Q5^2*Q6)/373561551 + 
   (116413532800*Q6^3)/74270828367 - (957688*Q1^2*Q7)/69178065 - 
   (20562344*Q1*Q2*Q7)/1528206345 + (2743254368*Q2^2*Q7)/50430809385 + 
   (817721108*Q3^2*Q7)/345890325 - (1624586936*Q3*Q4*Q7)/9339038775 - 
   (12236944*Q4^2*Q7)/5188354875 - (2936456495*Q5^2*Q7)/747123102 + 
   (565917194000*Q6^2*Q7)/816979112037 - (581655624800*Q6*Q7^2)/
    816979112037 - (724090409840*Q7^3)/816979112037 - 
   (23721969*Q1*Q3*Q8)/46118710 + (116325848*Q2*Q3*Q8)/69178065 + 
   (2335029*Q1*Q4*Q8)/230593550 + (15071288*Q2*Q4*Q8)/207534195 + 
   (7079680990*Q5*Q6*Q8)/1120684653 + (3718365520*Q5*Q7*Q8)/1120684653 - 
   (17322980*Q6*Q8^2)/373561551 + (5648681165*Q7*Q8^2)/747123102, 
  (-67606397685*Q1^2*Q5)/14076183938596 - (77078075150*Q1*Q2*Q5)/
    3519045984649 - (2461851807700*Q2^2*Q5)/10557137953947 + 
   (120936992509035*Q3^2*Q5)/28152367877192 - (745148416707*Q3*Q4*Q5)/
    3519045984649 - (208104640371*Q4^2*Q5)/140761839385960 + 
   (387512998500375*Q5^3)/56304735754384 + Q0*Q3*Q6 + 
   (10506358565*Q1*Q3*Q6)/270695844973 + (351735189800*Q2*Q3*Q6)/
    812087534919 + (11149330459*Q1*Q4*Q6)/17595229923245 + 
   (228887093536*Q2*Q4*Q6)/2436262604757 - (5906822330779450*Q5*Q6^2)/
    855128174269707 + (32920448469*Q1*Q3*Q7)/270695844973 - 
   (136634810680*Q2*Q3*Q7)/812087534919 - (95409181937*Q1*Q4*Q7)/
    17595229923245 + (17793854648*Q2*Q4*Q7)/2436262604757 - 
   (103941328445650*Q5*Q6*Q7)/31671413861841 - (1137327204624050*Q5*Q7^2)/
    855128174269707 - (5718755520*Q1^2*Q8)/3519045984649 + 
   (211161712180*Q1*Q2*Q8)/3519045984649 + (268397251400*Q2^2*Q8)/
    10557137953947 + (28613177091495*Q3^2*Q8)/14076183938596 - 
   (142992817947*Q3*Q4*Q8)/7038091969298 - (33523624521*Q4^2*Q8)/
    70380919692980 + (154985742040125*Q5^2*Q8)/56304735754384 - 
   (813606459336700*Q6^2*Q8)/855128174269707 + (387742578080300*Q6*Q7*Q8)/
    95014241585523 - (2088270158264300*Q7^2*Q8)/855128174269707 - 
   (93906088983375*Q5*Q8^2)/56304735754384 - (69013652223375*Q8^3)/
    28152367877192, (-5718755520*Q1^2*Q5)/3519045984649 - 
   (211161712180*Q1*Q2*Q5)/3519045984649 + (268397251400*Q2^2*Q5)/
    10557137953947 + (28613177091495*Q3^2*Q5)/14076183938596 + 
   (142992817947*Q3*Q4*Q5)/7038091969298 - (33523624521*Q4^2*Q5)/
    70380919692980 - (69013652223375*Q5^3)/28152367877192 - 
   (32920448469*Q1*Q3*Q6)/270695844973 - (136634810680*Q2*Q3*Q6)/
    812087534919 - (95409181937*Q1*Q4*Q6)/17595229923245 - 
   (17793854648*Q2*Q4*Q6)/2436262604757 - (2088270158264300*Q5*Q6^2)/
    855128174269707 + Q0*Q3*Q7 + (10506358565*Q1*Q3*Q7)/270695844973 - 
   (351735189800*Q2*Q3*Q7)/812087534919 - (11149330459*Q1*Q4*Q7)/
    17595229923245 + (228887093536*Q2*Q4*Q7)/2436262604757 - 
   (387742578080300*Q5*Q6*Q7)/95014241585523 - (813606459336700*Q5*Q7^2)/
    855128174269707 + (67606397685*Q1^2*Q8)/14076183938596 - 
   (77078075150*Q1*Q2*Q8)/3519045984649 + (2461851807700*Q2^2*Q8)/
    10557137953947 - (120936992509035*Q3^2*Q8)/28152367877192 - 
   (745148416707*Q3*Q4*Q8)/3519045984649 + (208104640371*Q4^2*Q8)/
    140761839385960 + (93906088983375*Q5^2*Q8)/56304735754384 + 
   (1137327204624050*Q6^2*Q8)/855128174269707 - (103941328445650*Q6*Q7*Q8)/
    31671413861841 + (5906822330779450*Q7^2*Q8)/855128174269707 + 
   (154985742040125*Q5*Q8^2)/56304735754384 - (387512998500375*Q8^3)/
    56304735754384, (23721969*Q1*Q3*Q5)/46118710 + 
   (116325848*Q2*Q3*Q5)/69178065 + (2335029*Q1*Q4*Q5)/230593550 - 
   (15071288*Q2*Q4*Q5)/207534195 - (957688*Q1^2*Q6)/69178065 + 
   (20562344*Q1*Q2*Q6)/1528206345 + (2743254368*Q2^2*Q6)/50430809385 + 
   (817721108*Q3^2*Q6)/345890325 + (1624586936*Q3*Q4*Q6)/9339038775 - 
   (12236944*Q4^2*Q6)/5188354875 + (5648681165*Q5^2*Q6)/747123102 - 
   (724090409840*Q6^3)/816979112037 + (586552*Q1^2*Q7)/207534195 - 
   (448639408*Q1*Q2*Q7)/16810269795 - (4224493184*Q2^2*Q7)/50430809385 + 
   (544780216*Q3^2*Q7)/345890325 + (350858792*Q3*Q4*Q7)/1867807755 + 
   (10527232*Q4^2*Q7)/5188354875 + (17322980*Q5^2*Q7)/373561551 + 
   (581655624800*Q6^2*Q7)/816979112037 + (565917194000*Q6*Q7^2)/
    816979112037 - (116413532800*Q7^3)/74270828367 + Q0*Q3*Q8 + 
   (2484991*Q1*Q3*Q8)/23059355 - (107490424*Q2*Q3*Q8)/69178065 + 
   (2607744*Q1*Q4*Q8)/115296775 - (1338536*Q2*Q4*Q8)/23059355 - 
   (3718365520*Q5*Q6*Q8)/1120684653 + (7079680990*Q5*Q7*Q8)/1120684653 - 
   (2936456495*Q6*Q8^2)/747123102 - (577608260*Q7*Q8^2)/373561551, 
  (515700*Q1^3)/255883 - (296853922040*Q1^2*Q2)/104113930923 - 
   (59628200*Q1*Q2^2)/20726523 - (15223630947200*Q2^3)/2811076134921 - 
   (56959065*Q1*Q3^2)/255883 + (3804145924800*Q2*Q3^2)/11568214547 - 
   (7105698704*Q1*Q3*Q4)/11568214547 - (7194560*Q2*Q3*Q4)/2302947 + Q0*Q4^2 + 
   (485981*Q1*Q4^2)/255883 - (77278877936*Q2*Q4^2)/34704643641 - 
   (21008250717875*Q1*Q5^2)/92545716376 + (9282751250*Q2*Q5^2)/1964413791 + 
   (877333227500*Q3*Q5*Q6)/654804597 + (24374909050*Q4*Q5*Q6)/218268199 + 
   (1405101818408600*Q1*Q6^2)/25299685214289 - (33227756745848000*Q2*Q6^2)/
    227697166928601 - (1193031419375*Q3*Q5*Q7)/654804597 + 
   (471046148275*Q4*Q5*Q7)/1964413791 + (88511735249600*Q1*Q6*Q7)/
    2811076134921 - (40217212000*Q2*Q6*Q7)/186538707 + 
   (1941545673597400*Q1*Q7^2)/25299685214289 - (23332973587480000*Q2*Q7^2)/
    227697166928601 + (19882628133875*Q1*Q5*Q8)/69409287282 + 
   (9208939375*Q2*Q5*Q8)/6908841 - (1131627089375*Q3*Q6*Q8)/654804597 - 
   (297632029475*Q4*Q6*Q8)/1964413791 + (460348442500*Q3*Q7*Q8)/654804597 - 
   (145362356950*Q4*Q7*Q8)/1964413791 + (194317500*Q0*Q8^2)/255883 - 
   (12803051780875*Q1*Q8^2)/92545716376 - (536854763750*Q2*Q8^2)/1964413791, 
  (6406128*Q1*Q3*Q5)/4611871 + (38839600*Q2*Q3*Q5)/4611871 + Q0*Q4*Q5 + 
   (4436299*Q1*Q4*Q5)/23059355 + (2678432*Q2*Q4*Q5)/4611871 + 
   (58456*Q1^2*Q6)/4611871 - (72614176*Q1*Q2*Q6)/124520517 + 
   (713439040*Q2^2*Q6)/1120684653 + (381197448*Q3^2*Q6)/23059355 + 
   (107675944*Q3*Q4*Q6)/345890325 - (14852296*Q4^2*Q6)/345890325 + 
   (1000343225*Q5^2*Q6)/41506839 - (135144946720*Q6^3)/30258485631 - 
   (843608*Q1^2*Q7)/4611871 - (8526664*Q1*Q2*Q7)/124520517 - 
   (437546528*Q2^2*Q7)/1120684653 + (107061300*Q3^2*Q7)/4611871 + 
   (236049496*Q3*Q4*Q7)/115296775 - (90242536*Q4^2*Q7)/345890325 - 
   (959591575*Q5^2*Q7)/83013678 + (51440736080*Q6^2*Q7)/10086161877 + 
   (412594031680*Q6*Q7^2)/30258485631 - (34784514640*Q7^3)/3362053959 + 
   (41621823*Q1*Q3*Q8)/9223742 - (47449464*Q2*Q3*Q8)/4611871 - 
   (3503187*Q1*Q4*Q8)/46118710 - (1618664*Q2*Q4*Q8)/4611871 + 
   (920537050*Q5*Q6*Q8)/13835613 + (3928724600*Q5*Q7*Q8)/41506839 - 
   (424344725*Q6*Q8^2)/13835613 - (338235275*Q7*Q8^2)/9223742, 
  (-3784060179945*Q1^2*Q5)/14076183938596 - (992160062775*Q1*Q2*Q5)/
    7038091969298 + (37695476250*Q2^2*Q5)/3519045984649 + 
   (54567107668305*Q3^2*Q5)/28152367877192 - (1382729771601*Q3*Q4*Q5)/
    541391689946 - (2585576121579*Q4^2*Q5)/28152367877192 + 
   (272173338037125*Q5^3)/112609471508768 + (4793005197675*Q1*Q3*Q6)/
    3519045984649 + (2608440868600*Q2*Q3*Q6)/270695844973 + Q0*Q4*Q6 - 
   (3294708631*Q1*Q4*Q6)/270695844973 - (1087906876528*Q2*Q4*Q6)/
    3519045984649 + (5223069839365825*Q5*Q6^2)/95014241585523 - 
   (4072969332675*Q1*Q3*Q7)/3519045984649 - (114838258800*Q2*Q3*Q7)/
    270695844973 + (21115586691*Q1*Q4*Q7)/270695844973 + 
   (1473807719104*Q2*Q4*Q7)/3519045984649 - (201543878905400*Q5*Q6*Q7)/
    31671413861841 - (62402064866575*Q5*Q7^2)/95014241585523 + 
   (2528354880585*Q1^2*Q8)/3519045984649 - (914961403125*Q1*Q2*Q8)/
    7038091969298 + (7770805303350*Q2^2*Q8)/3519045984649 - 
   (510331825315125*Q3^2*Q8)/14076183938596 - (993415679181*Q3*Q4*Q8)/
    270695844973 + (2189294276238*Q4^2*Q8)/3519045984649 - 
   (8222338572105375*Q5^2*Q8)/112609471508768 - (3116736888175*Q6^2*Q8)/
    3519045984649 + (886935297144950*Q6*Q7*Q8)/31671413861841 + 
   (1032222601628825*Q7^2*Q8)/31671413861841 + (1319458011368625*Q5*Q8^2)/
    112609471508768 - (9478891642703625*Q8^3)/112609471508768, 
  (-2528354880585*Q1^2*Q5)/3519045984649 - (914961403125*Q1*Q2*Q5)/
    7038091969298 - (7770805303350*Q2^2*Q5)/3519045984649 + 
   (510331825315125*Q3^2*Q5)/14076183938596 - (993415679181*Q3*Q4*Q5)/
    270695844973 - (2189294276238*Q4^2*Q5)/3519045984649 + 
   (9478891642703625*Q5^3)/112609471508768 - (4072969332675*Q1*Q3*Q6)/
    3519045984649 + (114838258800*Q2*Q3*Q6)/270695844973 - 
   (21115586691*Q1*Q4*Q6)/270695844973 + (1473807719104*Q2*Q4*Q6)/
    3519045984649 - (1032222601628825*Q5*Q6^2)/31671413861841 - 
   (4793005197675*Q1*Q3*Q7)/3519045984649 + (2608440868600*Q2*Q3*Q7)/
    270695844973 + Q0*Q4*Q7 - (3294708631*Q1*Q4*Q7)/270695844973 + 
   (1087906876528*Q2*Q4*Q7)/3519045984649 + (886935297144950*Q5*Q6*Q7)/
    31671413861841 + (3116736888175*Q5*Q7^2)/3519045984649 - 
   (3784060179945*Q1^2*Q8)/14076183938596 + (992160062775*Q1*Q2*Q8)/
    7038091969298 + (37695476250*Q2^2*Q8)/3519045984649 + 
   (54567107668305*Q3^2*Q8)/28152367877192 + (1382729771601*Q3*Q4*Q8)/
    541391689946 - (2585576121579*Q4^2*Q8)/28152367877192 + 
   (1319458011368625*Q5^2*Q8)/112609471508768 - (62402064866575*Q6^2*Q8)/
    95014241585523 + (201543878905400*Q6*Q7*Q8)/31671413861841 + 
   (5223069839365825*Q7^2*Q8)/95014241585523 + (8222338572105375*Q5*Q8^2)/
    112609471508768 + (272173338037125*Q8^3)/112609471508768, 
  (41621823*Q1*Q3*Q5)/9223742 + (47449464*Q2*Q3*Q5)/4611871 + 
   (3503187*Q1*Q4*Q5)/46118710 - (1618664*Q2*Q4*Q5)/4611871 + 
   (843608*Q1^2*Q6)/4611871 - (8526664*Q1*Q2*Q6)/124520517 + 
   (437546528*Q2^2*Q6)/1120684653 - (107061300*Q3^2*Q6)/4611871 + 
   (236049496*Q3*Q4*Q6)/115296775 + (90242536*Q4^2*Q6)/345890325 + 
   (338235275*Q5^2*Q6)/9223742 + (34784514640*Q6^3)/3362053959 + 
   (58456*Q1^2*Q7)/4611871 + (72614176*Q1*Q2*Q7)/124520517 + 
   (713439040*Q2^2*Q7)/1120684653 + (381197448*Q3^2*Q7)/23059355 - 
   (107675944*Q3*Q4*Q7)/345890325 - (14852296*Q4^2*Q7)/345890325 - 
   (424344725*Q5^2*Q7)/13835613 + (412594031680*Q6^2*Q7)/30258485631 - 
   (51440736080*Q6*Q7^2)/10086161877 - (135144946720*Q7^3)/30258485631 - 
   (6406128*Q1*Q3*Q8)/4611871 + (38839600*Q2*Q3*Q8)/4611871 + Q0*Q4*Q8 + 
   (4436299*Q1*Q4*Q8)/23059355 - (2678432*Q2*Q4*Q8)/4611871 + 
   (3928724600*Q5*Q6*Q8)/41506839 - (920537050*Q5*Q7*Q8)/13835613 + 
   (959591575*Q6*Q8^2)/83013678 + (1000343225*Q7*Q8^2)/41506839, 
  (1145756*Q1^2*Q2)/152580375 + (11751616*Q2^3)/823934025 - 
   (978848*Q2*Q3^2)/1130225 + (137128*Q1*Q3*Q4)/84766875 + 
   (1491352*Q2*Q4^2)/254300625 + Q0*Q5^2 + (316693*Q1*Q5^2)/2712540 + 
   (905*Q2*Q5^2)/2559 - (6884*Q3*Q5*Q6)/2559 - (140776*Q4*Q5*Q6)/575775 + 
   (207049232*Q1*Q6^2)/7415406225 + (485122976*Q2*Q6^2)/1483081245 + 
   (316*Q3*Q5*Q7)/2559 - (66932*Q4*Q5*Q7)/575775 - 
   (68325088*Q1*Q6*Q7)/823934025 - (207049232*Q1*Q7^2)/7415406225 + 
   (485122976*Q2*Q7^2)/1483081245 - (6139219*Q1*Q5*Q8)/8137620 - 
   (316*Q3*Q6*Q8)/2559 - (66932*Q4*Q6*Q8)/575775 - (6884*Q3*Q7*Q8)/2559 + 
   (140776*Q4*Q7*Q8)/575775 - Q0*Q8^2 - (316693*Q1*Q8^2)/2712540 + 
   (905*Q2*Q8^2)/2559, (-540918*Q1^2*Q3)/38937275 + 
   (291483*Q1*Q2*Q3)/5060575 - (4490852*Q2^2*Q3)/38937275 + 
   (597443931*Q3^3)/389372750 - (6912*Q1^2*Q4)/25302875 - 
   (143401*Q1*Q2*Q4)/194686375 - (58116*Q2^2*Q4)/5060575 + 
   (14932431*Q3^2*Q4)/50605750 - (21705858*Q3*Q4^2)/973431875 + 
   (1728*Q4^3)/126514375 + (2636469243*Q3*Q5^2)/1297749424 + 
   (9928015299*Q4*Q5^2)/16870742512 + Q0*Q5*Q6 + 
   (65687072*Q1*Q5*Q6)/1054421407 + (3955309376*Q2*Q5*Q6)/9489792663 - 
   (9102005306*Q3*Q6^2)/10949760765 - (1681533945122*Q4*Q6^2)/6405610047525 + 
   (336620225*Q1*Q5*Q7)/1054421407 + (494413672*Q2*Q5*Q7)/9489792663 - 
   (123388*Q3*Q6*Q7)/233565 - (17196044*Q4*Q6*Q7)/116811825 - 
   (18218088682*Q3*Q7^2)/10949760765 - (403636360018*Q4*Q7^2)/6405610047525 - 
   (617355*Q3*Q5*Q8)/62284 + (251913*Q4*Q5*Q8)/6229964 - 
   (553457232*Q1*Q6*Q8)/1054421407 + (27678512*Q2*Q6*Q8)/729984051 - 
   (227895332*Q1*Q7*Q8)/1054421407 - (221428096*Q2*Q7*Q8)/729984051 + 
   (21498090039*Q3*Q8^2)/16870742512 + (5355096939*Q4*Q8^2)/16870742512, 
  (-411156*Q1^2*Q3)/38937275 + (1088514*Q1*Q2*Q3)/5060575 + 
   (7333576*Q2^2*Q3)/38937275 + (227060901*Q3^3)/194686375 - 
   (17712*Q1^2*Q4)/25302875 - (192962*Q1*Q2*Q4)/194686375 - 
   (199528*Q2^2*Q4)/5060575 + (2223531*Q3^2*Q4)/25302875 + 
   (6926544*Q3*Q4^2)/973431875 + (4428*Q4^3)/126514375 + 
   (6710902245*Q3*Q5^2)/648874712 + (4818926799*Q4*Q5^2)/8435371256 - 
   (424160198*Q1*Q5*Q6)/1054421407 + (23222180032*Q2*Q5*Q6)/9489792663 - 
   (16188966556*Q3*Q6^2)/10949760765 - (1834157204164*Q4*Q6^2)/
    6405610047525 + Q0*Q5*Q7 + (918294706*Q1*Q5*Q7)/1054421407 + 
   (2902772504*Q2*Q5*Q7)/9489792663 - (1760392*Q3*Q6*Q7)/233565 + 
   (11445992*Q4*Q6*Q7)/116811825 + (2358656276*Q3*Q7^2)/2189952153 - 
   (3046464310436*Q4*Q7^2)/6405610047525 - (375786*Q3*Q5*Q8)/15571 + 
   (507561*Q4*Q5*Q8)/1557491 - (901219412*Q1*Q6*Q8)/1054421407 + 
   (66756544*Q2*Q6*Q8)/729984051 - (255103820*Q1*Q7*Q8)/1054421407 - 
   (534052352*Q2*Q7*Q8)/729984051 - (121295835207*Q3*Q8^2)/8435371256 + 
   (9424552383*Q4*Q8^2)/8435371256, (-320584*Q1^2*Q2)/152580375 - 
   (946816*Q2^3)/91548225 + (17136*Q2*Q3^2)/226045 + 
   (181768*Q1*Q3*Q4)/84766875 - (219968*Q2*Q4^2)/254300625 + 
   (118169*Q1*Q5^2)/1356270 + (390*Q2*Q5^2)/853 + (1256*Q3*Q5*Q6)/853 + 
   (32608*Q4*Q5*Q6)/191925 - (31234048*Q1*Q6^2)/7415406225 + 
   (1178944*Q2*Q6^2)/164786805 + (664*Q3*Q5*Q7)/853 - (616*Q4*Q5*Q7)/21325 + 
   (26289344*Q1*Q6*Q7)/274644675 + (31234048*Q1*Q7^2)/7415406225 + 
   (1178944*Q2*Q7^2)/164786805 + Q0*Q5*Q8 + (1860523*Q1*Q5*Q8)/4068810 - 
   (664*Q3*Q6*Q8)/853 - (616*Q4*Q6*Q8)/21325 + (1256*Q3*Q7*Q8)/853 - 
   (32608*Q4*Q7*Q8)/191925 - (118169*Q1*Q8^2)/1356270 + (390*Q2*Q8^2)/853, 
  (19683*Q1^3)/33264790 + (525000550707*Q1^2*Q2)/48875706461075 + 
   (86103*Q1*Q2^2)/1279415 + (196958381524*Q2^3)/9775141292215 - 
   (43479747*Q1*Q3^2)/665295800 - (441497582581923*Q2*Q3^2)/195502825844300 + 
   (86594057486019*Q1*Q3*Q4)/1955028258443000 + 
   (13488201*Q2*Q3*Q4)/83161975 - (19683*Q1*Q4^2)/665295800 + 
   (171508832757*Q2*Q4^2)/39100565168860 - (58955390308233*Q1*Q5^2)/
    62560904270176 + (95731651845*Q2*Q5^2)/590197210096 - 
   (479900352267*Q3*Q5*Q6)/147549302524 + (30662021097*Q4*Q5*Q6)/
    368873256310 + Q0*Q6^2 + (68928243489839*Q1*Q6^2)/175952543259870 + 
   (320972120630*Q2*Q6^2)/150386789111 + (20054472642*Q3*Q5*Q7)/36887325631 + 
   (4375281042*Q4*Q5*Q7)/184436628155 + (2965132972112*Q1*Q6*Q7)/
    9775141292215 - (1132276*Q2*Q6*Q7)/3326479 - 
   (19718769605879*Q1*Q7^2)/175952543259870 + (373688869438*Q2*Q7^2)/
    1353481101999 - (308964348356589*Q1*Q5*Q8)/125121808540352 - 
   (213851745*Q2*Q5*Q8)/26611832 - (703309964913*Q3*Q6*Q8)/147549302524 - 
   (897553785627*Q4*Q6*Q8)/737746512620 - (1446085809387*Q3*Q7*Q8)/
    147549302524 + (82975718979*Q4*Q7*Q8)/184436628155 - 
   (791763255*Q0*Q8^2)/106447328 - (24248103814593*Q1*Q8^2)/15640226067544 + 
   (3055887196425*Q2*Q8^2)/590197210096, (4486563*Q1^2*Q2)/382016050 + 
   (230344*Q2^3)/38201605 - (381483513*Q2*Q3^2)/191008025 - 
   (166944159*Q1*Q3*Q4)/3820160500 + (12035466*Q2*Q4^2)/955040125 + 
   (52965009*Q1*Q5^2)/244490272 - (336555*Q2*Q5^2)/1153256 - 
   (3757509*Q3*Q5*Q6)/288314 - (1286739*Q4*Q5*Q6)/1441570 - 
   (84176111*Q1*Q6^2)/343814445 - (67828*Q2*Q6^2)/5289453 - 
   (579069*Q3*Q5*Q7)/288314 + (425547*Q4*Q5*Q7)/1441570 + Q0*Q6*Q7 - 
   (25737866*Q1*Q6*Q7)/38201605 + (84176111*Q1*Q7^2)/343814445 - 
   (67828*Q2*Q7^2)/5289453 - (122082147*Q1*Q5*Q8)/122245136 + 
   (579069*Q3*Q6*Q8)/288314 + (425547*Q4*Q6*Q8)/1441570 - 
   (3757509*Q3*Q7*Q8)/288314 + (1286739*Q4*Q7*Q8)/1441570 - 
   (52965009*Q1*Q8^2)/244490272 - (336555*Q2*Q8^2)/1153256, 
  (-411156*Q1^2*Q3)/38937275 - (1088514*Q1*Q2*Q3)/5060575 + 
   (7333576*Q2^2*Q3)/38937275 + (227060901*Q3^3)/194686375 + 
   (17712*Q1^2*Q4)/25302875 - (192962*Q1*Q2*Q4)/194686375 + 
   (199528*Q2^2*Q4)/5060575 - (2223531*Q3^2*Q4)/25302875 + 
   (6926544*Q3*Q4^2)/973431875 - (4428*Q4^3)/126514375 - 
   (121295835207*Q3*Q5^2)/8435371256 - (9424552383*Q4*Q5^2)/8435371256 + 
   (255103820*Q1*Q5*Q6)/1054421407 - (534052352*Q2*Q5*Q6)/729984051 + 
   (2358656276*Q3*Q6^2)/2189952153 + (3046464310436*Q4*Q6^2)/6405610047525 - 
   (901219412*Q1*Q5*Q7)/1054421407 - (66756544*Q2*Q5*Q7)/729984051 + 
   (1760392*Q3*Q6*Q7)/233565 + (11445992*Q4*Q6*Q7)/116811825 - 
   (16188966556*Q3*Q7^2)/10949760765 + (1834157204164*Q4*Q7^2)/
    6405610047525 + (375786*Q3*Q5*Q8)/15571 + (507561*Q4*Q5*Q8)/1557491 + 
   Q0*Q6*Q8 + (918294706*Q1*Q6*Q8)/1054421407 - (2902772504*Q2*Q6*Q8)/
    9489792663 + (424160198*Q1*Q7*Q8)/1054421407 + 
   (23222180032*Q2*Q7*Q8)/9489792663 + (6710902245*Q3*Q8^2)/648874712 - 
   (4818926799*Q4*Q8^2)/8435371256, (19683*Q1^3)/33264790 + 
   (3527842637367*Q1^2*Q2)/78201130337720 + (86103*Q1*Q2^2)/1279415 + 
   (840065543062*Q2^3)/9775141292215 - (43479747*Q1*Q3^2)/665295800 - 
   (817903220192217*Q2*Q3^2)/195502825844300 - (63069926632497*Q1*Q3*Q4)/
    1955028258443000 + (13488201*Q2*Q3*Q4)/83161975 - 
   (19683*Q1*Q4^2)/665295800 + (9588049156602*Q2*Q4^2)/244378532305375 - 
   (170656564586535*Q1*Q5^2)/250243617080704 - (3006742827825*Q2*Q5^2)/
    1180394420192 - (3012534815931*Q3*Q5*Q6)/295098605048 - 
   (1009760486877*Q4*Q5*Q6)/737746512620 + (186927110376*Q1*Q6^2)/
    1955028258443 + (324374596881*Q2*Q6^2)/150386789111 - 
   (1135572975531*Q3*Q5*Q7)/295098605048 + (519318911277*Q4*Q5*Q7)/
    1475493025240 - (1798899061757*Q1*Q6*Q7)/1955028258443 - 
   (1132276*Q2*Q6*Q7)/3326479 + Q0*Q7^2 + (359844821668*Q1*Q7^2)/
    1955028258443 + (404311155697*Q2*Q7^2)/1353481101999 - 
   (786304730881755*Q1*Q5*Q8)/250243617080704 - 
   (213851745*Q2*Q5*Q8)/26611832 - (110611173159*Q3*Q6*Q8)/295098605048 - 
   (1310790908313*Q4*Q6*Q8)/1475493025240 - (4944905730171*Q3*Q7*Q8)/
    295098605048 + (1402987404987*Q4*Q7*Q8)/737746512620 - 
   (791763255*Q0*Q8^2)/106447328 - (453134657679885*Q1*Q8^2)/
    250243617080704 + (2913568261335*Q2*Q8^2)/1180394420192, 
  (540918*Q1^2*Q3)/38937275 + (291483*Q1*Q2*Q3)/5060575 + 
   (4490852*Q2^2*Q3)/38937275 - (597443931*Q3^3)/389372750 - 
   (6912*Q1^2*Q4)/25302875 + (143401*Q1*Q2*Q4)/194686375 - 
   (58116*Q2^2*Q4)/5060575 + (14932431*Q3^2*Q4)/50605750 + 
   (21705858*Q3*Q4^2)/973431875 + (1728*Q4^3)/126514375 - 
   (21498090039*Q3*Q5^2)/16870742512 + (5355096939*Q4*Q5^2)/16870742512 - 
   (227895332*Q1*Q5*Q6)/1054421407 + (221428096*Q2*Q5*Q6)/729984051 + 
   (18218088682*Q3*Q6^2)/10949760765 - (403636360018*Q4*Q6^2)/6405610047525 + 
   (553457232*Q1*Q5*Q7)/1054421407 + (27678512*Q2*Q5*Q7)/729984051 - 
   (123388*Q3*Q6*Q7)/233565 + (17196044*Q4*Q6*Q7)/116811825 + 
   (9102005306*Q3*Q7^2)/10949760765 - (1681533945122*Q4*Q7^2)/6405610047525 - 
   (617355*Q3*Q5*Q8)/62284 - (251913*Q4*Q5*Q8)/6229964 - 
   (336620225*Q1*Q6*Q8)/1054421407 + (494413672*Q2*Q6*Q8)/9489792663 + 
   Q0*Q7*Q8 + (65687072*Q1*Q7*Q8)/1054421407 - (3955309376*Q2*Q7*Q8)/
    9489792663 - (2636469243*Q3*Q8^2)/1297749424 + 
   (9928015299*Q4*Q8^2)/16870742512]];


==> anc/Equations_of_4_surfaces_2.txt <==
Eqs:=
[[Q0^2 - (24*Q0*Q1)/37 - (48*Q1^2)/37 - (140*Q2^2)/37 + (56*Q3^2)/1665 + 
   (8*Q4^2)/111 + (95173680*Q5^2)/893090053 - (250*Q6^2)/259 - 
   (250*Q7^2)/259 + (95173680*Q8^2)/893090053, Q0*Q2 + (180*Q1*Q2)/73 + 
   (4*Q3*Q4)/219 - (23837520*Q5^2)/1762042537 - (10*Q6^2)/73 + 
   (1685*Q6*Q7)/1533 + (10*Q7^2)/73 + (17895080*Q5*Q8)/1762042537 + 
   (23837520*Q8^2)/1762042537, Q0^3 - (24657984*Q1^3)/12976579 + 
   (29472129073088003328*Q1^2*Q2)/1635285746006906455 + 
   (20349027520*Q1*Q2^2)/947290267 + (141515303638473648*Q2^3)/
    4480234920566867 - (34875824*Q1*Q3^2)/194648685 - 
   (509650470173921752*Q2*Q3^2)/1008052857127545075 + 
   (14888201679888085536*Q1*Q3*Q4)/8176428730034532275 + 
   (3288467216*Q2*Q3*Q4)/8525612403 - (10689488*Q1*Q4^2)/38929737 + 
   (6868190596899944*Q2*Q4^2)/2036470418439485 - 
   (1159124366742862394861472*Q1*Q5^2)/1127766357970233686688797 - 
   (126839712076510499808*Q2*Q5^2)/139350841217130073729 + 
   (5645071630966008592*Q3*Q5*Q6)/8923538174896628745 + 
   (1201809371784208776*Q4*Q5*Q6)/594902544993108583 - 
   (2427688509939787144*Q1*Q6^2)/2289400044409669037 + 
   (30903558184743738400*Q2*Q6^2)/2289400044409669037 + 
   (1374293698046504*Q3*Q5*Q7)/15906485160243545 - 
   (129660536198856624*Q4*Q5*Q7)/84986077856158369 - 
   (642445761826759488*Q1*Q6*Q7)/327057149201381291 + 
   (47531880500*Q2*Q6*Q7)/6631031869 - (3549054532068214856*Q1*Q7^2)/
    2289400044409669037 + (22311194204835036400*Q2*Q7^2)/
    2289400044409669037 + (2487650351893578580812480*Q1*Q5*Q8)/
    1127766357970233686688797 - (726258980036640*Q2*Q5*Q8)/3266469168962989 - 
   (613131429312345848*Q3*Q6*Q8)/2974512724965542915 - 
   (11455682400434064*Q4*Q6*Q8)/7726007077832579 + 
   (304588654745772176*Q3*Q7*Q8)/524914010288036985 - 
   (183294244154817528*Q4*Q7*Q8)/84986077856158369 - 
   (19397122411680*Q0*Q8^2)/44746152999493 - 
   (400582225568867548519968*Q1*Q8^2)/1127766357970233686688797 - 
   (34666203388147938528*Q2*Q8^2)/139350841217130073729, 
  Q0^2*Q1 - (684944*Q1^3)/1179689 + (47685088155653376*Q1^2*Q2)/
    29732468109216481 - (577115180*Q1*Q2^2)/258351891 + 
   (1144839199204080*Q2^3)/407294083687897 + (5437312*Q1*Q3^2)/159258015 - 
   (824600338120984*Q2*Q3^2)/18328233765955365 + (24088697759975712*Q1*Q3*Q4)/
    148662340546082405 + (45965728*Q2*Q3*Q4)/2325167019 + 
   (75792*Q1*Q4^2)/1179689 + (122237962719928*Q2*Q4^2)/407294083687897 + 
   (4144141756785665815520*Q1*Q5^2)/102524214360930335153527 - 
   (505968779808724960*Q2*Q5^2)/12668258292466370339 + 
   (3351040717305408*Q3*Q5*Q6)/54082049544828053 + 
   (26767939150073600*Q4*Q5*Q6)/162246148634484159 - 
   (235423416456429470*Q1*Q6^2)/624381830293546101 + 
   (637200451240808950*Q2*Q6^2)/624381830293546101 - 
   (856065265887232*Q3*Q5*Q7)/162246148634484159 - 
   (1084846825796800*Q4*Q5*Q7)/7726007077832579 - 
   (5197297201020480*Q1*Q6*Q7)/29732468109216481 - 
   (1005132200*Q2*Q6*Q7)/5425389711 - (262638503710904030*Q1*Q7^2)/
    624381830293546101 + (654299470219965050*Q2*Q7^2)/624381830293546101 + 
   (20124746677837886500800*Q1*Q5*Q8)/102524214360930335153527 - 
   (56377428587840*Q2*Q5*Q8)/890855227898997 - (5079576530406928*Q3*Q6*Q8)/
    162246148634484159 - (983512664850080*Q4*Q6*Q8)/7726007077832579 + 
   (7458319372539104*Q3*Q7*Q8)/162246148634484159 - 
   (4791257227385680*Q4*Q7*Q8)/23178021233497737 - 
   (156920032800*Q0*Q8^2)/4067832090863 + (604743681255141962080*Q1*Q8^2)/
    6030836138878255009031 - (800591699329541600*Q2*Q8^2)/
    12668258292466370339, Q0^2*Q2 + (816*Q1^2*Q2)/2701 - (140*Q2^3)/37 + 
   (56*Q2*Q3^2)/1665 + (32*Q1*Q3*Q4)/2701 + (8*Q2*Q4^2)/111 - 
   (572100480*Q1*Q5^2)/65195573869 + (95173680*Q2*Q5^2)/893090053 - 
   (240*Q1*Q6^2)/2701 - (250*Q2*Q6^2)/259 + (13480*Q1*Q6*Q7)/18907 + 
   (240*Q1*Q7^2)/2701 - (250*Q2*Q7^2)/259 + (429481920*Q1*Q5*Q8)/
    65195573869 + (572100480*Q1*Q8^2)/65195573869 + 
   (95173680*Q2*Q8^2)/893090053, Q0^2*Q3 - (15952*Q1^2*Q3)/61 + 
   (190940*Q2^2*Q3)/183 - (120088*Q3^3)/8235 - (7783120*Q1*Q2*Q4)/4453 - 
   (156392*Q3*Q4^2)/4453 - (71656716880*Q3*Q5^2)/1472391709 - 
   (692398371840*Q4*Q5^2)/107484594757 - (284086800*Q1*Q5*Q6)/299693 + 
   (163824000*Q2*Q5*Q6)/299693 + (573250*Q3*Q6^2)/1281 - 
   (8364800*Q4*Q6^2)/31171 + (309902400*Q1*Q5*Q7)/299693 + 
   (108468000*Q2*Q5*Q7)/299693 + (24588400*Q4*Q6*Q7)/93513 + 
   (573250*Q3*Q7^2)/1281 + (8364800*Q4*Q7^2)/31171 - 
   (499203904640*Q4*Q5*Q8)/107484594757 + (309902400*Q1*Q6*Q8)/299693 - 
   (108468000*Q2*Q6*Q8)/299693 + (284086800*Q1*Q7*Q8)/299693 + 
   (163824000*Q2*Q7*Q8)/299693 - (71656716880*Q3*Q8^2)/1472391709 + 
   (692398371840*Q4*Q8^2)/107484594757, (105648*Q1*Q2*Q3)/2579309 + Q0^2*Q4 - 
   (16848*Q1^2*Q4)/35333 + (347540*Q2^2*Q4)/35333 - 
   (151496*Q3^2*Q4)/12896545 + (6856*Q4^3)/105999 + 
   (1783214148352*Q3*Q5^2)/62258248959821 + (86240950320*Q4*Q5^2)/
    852852725477 - (215001600*Q1*Q5*Q6)/173591029 + 
   (1284372000*Q2*Q5*Q6)/173591029 + (8553760*Q3*Q6^2)/7737927 - 
   (102250*Q4*Q6^2)/247331 - (221101200*Q1*Q5*Q7)/173591029 - 
   (688896000*Q2*Q5*Q7)/173591029 - (119329520*Q3*Q6*Q7)/54165489 - 
   (8553760*Q3*Q7^2)/7737927 - (102250*Q4*Q7^2)/247331 - 
   (1877109627008*Q3*Q5*Q8)/62258248959821 + (221101200*Q1*Q6*Q8)/173591029 - 
   (688896000*Q2*Q6*Q8)/173591029 - (215001600*Q1*Q7*Q8)/173591029 - 
   (1284372000*Q2*Q7*Q8)/173591029 - (1783214148352*Q3*Q8^2)/62258248959821 + 
   (86240950320*Q4*Q8^2)/852852725477, 
  Q0^2*Q5 - (854235908048*Q1^2*Q5)/857217642053 - 
   (179496324849380192*Q1*Q2*Q5)/506434753530849817 - 
   (1953344954220*Q2^2*Q5)/857217642053 + (3026714530504*Q3^2*Q5)/
    115724381677155 - (57454893775848496*Q3*Q4*Q5)/22789563908888241765 + 
   (53594493192*Q4^2*Q5)/857217642053 + (1066646343831215859107760*Q5^3)/
    12224103807348881086474873 + (29378951653849272*Q1*Q3*Q6)/
    48562236639944503 - (81439151642917916*Q2*Q3*Q6)/437060129759500527 - 
   (19139381838981440*Q1*Q4*Q6)/145686709919833509 + 
   (67744817575691100*Q2*Q4*Q6)/48562236639944503 + 
   (90613630770969230*Q5*Q6^2)/3545043274715948719 - 
   (18871945656700176*Q1*Q3*Q7)/48562236639944503 + 
   (3422497517238796*Q2*Q3*Q7)/145686709919833509 - 
   (1357923605856680*Q1*Q4*Q7)/6937462377134929 - 
   (37555390305102500*Q2*Q4*Q7)/48562236639944503 - 
   (4298005553769538780*Q5*Q6*Q7)/3545043274715948719 - 
   (858822320574251230*Q5*Q7^2)/3545043274715948719 + 
   (411437385600*Q1^2*Q8)/857217642053 - (960058156646671056*Q1*Q2*Q8)/
    506434753530849817 + (761773942880*Q2^2*Q8)/857217642053 + 
   (31892385008*Q3^2*Q8)/38574793892385 - (37765099354812272*Q3*Q4*Q8)/
    2532173767654249085 - (3120921824*Q4^2*Q8)/2571652926159 + 
   (176765589989416870357440*Q5^2*Q8)/12224103807348881086474873 - 
   (851899832090551760*Q6^2*Q8)/3545043274715948719 - 
   (7618543951011856420*Q6*Q7*Q8)/10635129824147846157 + 
   (2350541970735296260*Q7^2*Q8)/3545043274715948719 + 
   (923827292824144487534000*Q5*Q8^2)/12224103807348881086474873 - 
   (96588383464134122111040*Q8^3)/12224103807348881086474873, 
  (1171254609516096*Q1*Q3*Q5)/110706953085438125 + 
   (550944777736192*Q2*Q3*Q5)/332120859256314375 - 
   (526166665273088*Q1*Q4*Q5)/110706953085438125 + 
   (1262161946860416*Q2*Q4*Q5)/22141390617087625 + Q0^2*Q6 - 
   (618932638288*Q1^2*Q6)/901338921925 + (23501614565536*Q1*Q2*Q6)/
    13159548260105 - (533629733436*Q2^2*Q6)/180267784385 + 
   (339975564872*Q3^2*Q6)/9360058035375 + (59283969716416*Q3*Q4*Q6)/
    2960898358523625 + (2415505688*Q4^2*Q6)/36053556877 + 
   (874593053011115403504*Q5^2*Q6)/7940987603427859618625 - 
   (51211986679442*Q6^3)/92116837820735 - (336302837184*Q1^2*Q7)/
    901338921925 + (178829217552*Q1*Q2*Q7)/13159548260105 - 
   (132328315648*Q2^2*Q7)/180267784385 - (22197475168*Q3^2*Q7)/
    3120019345125 - (10865424284096*Q3*Q4*Q7)/986966119507875 + 
   (62829152*Q4^2*Q7)/108160670631 - (223808041913673823872*Q5^2*Q7)/
    7940987603427859618625 + (41580989660968*Q6^2*Q7)/92116837820735 - 
   (1786208395414*Q6*Q7^2)/3785623472085 - (25028876714056*Q7^3)/
    92116837820735 + (628658122361472*Q1*Q3*Q8)/110706953085438125 - 
   (848964993195648*Q2*Q3*Q8)/110706953085438125 - 
   (75745796156352*Q1*Q4*Q8)/6512173710908125 + (726378833171712*Q2*Q4*Q8)/
    22141390617087625 + (50069629041151501824*Q5*Q6*Q8)/
    7940987603427859618625 - (238163284749188348032*Q5*Q7*Q8)/
    7940987603427859618625 + (58110317020794421488*Q6*Q8^2)/
    467116917848697624625 - (227148925604798617728*Q7*Q8^2)/
    7940987603427859618625, (628658122361472*Q1*Q3*Q5)/110706953085438125 + 
   (848964993195648*Q2*Q3*Q5)/110706953085438125 + 
   (75745796156352*Q1*Q4*Q5)/6512173710908125 + (726378833171712*Q2*Q4*Q5)/
    22141390617087625 + (336302837184*Q1^2*Q6)/901338921925 + 
   (178829217552*Q1*Q2*Q6)/13159548260105 + (132328315648*Q2^2*Q6)/
    180267784385 + (22197475168*Q3^2*Q6)/3120019345125 - 
   (10865424284096*Q3*Q4*Q6)/986966119507875 - 
   (62829152*Q4^2*Q6)/108160670631 + (227148925604798617728*Q5^2*Q6)/
    7940987603427859618625 + (25028876714056*Q6^3)/92116837820735 + Q0^2*Q7 - 
   (618932638288*Q1^2*Q7)/901338921925 - (23501614565536*Q1*Q2*Q7)/
    13159548260105 - (533629733436*Q2^2*Q7)/180267784385 + 
   (339975564872*Q3^2*Q7)/9360058035375 - (59283969716416*Q3*Q4*Q7)/
    2960898358523625 + (2415505688*Q4^2*Q7)/36053556877 + 
   (58110317020794421488*Q5^2*Q7)/467116917848697624625 - 
   (1786208395414*Q6^2*Q7)/3785623472085 - (41580989660968*Q6*Q7^2)/
    92116837820735 - (51211986679442*Q7^3)/92116837820735 - 
   (1171254609516096*Q1*Q3*Q8)/110706953085438125 + 
   (550944777736192*Q2*Q3*Q8)/332120859256314375 - 
   (526166665273088*Q1*Q4*Q8)/110706953085438125 - 
   (1262161946860416*Q2*Q4*Q8)/22141390617087625 - 
   (238163284749188348032*Q5*Q6*Q8)/7940987603427859618625 - 
   (50069629041151501824*Q5*Q7*Q8)/7940987603427859618625 + 
   (223808041913673823872*Q6*Q8^2)/7940987603427859618625 + 
   (874593053011115403504*Q7*Q8^2)/7940987603427859618625, 
  (-411437385600*Q1^2*Q5)/857217642053 - (960058156646671056*Q1*Q2*Q5)/
    506434753530849817 - (761773942880*Q2^2*Q5)/857217642053 - 
   (31892385008*Q3^2*Q5)/38574793892385 - (37765099354812272*Q3*Q4*Q5)/
    2532173767654249085 + (3120921824*Q4^2*Q5)/2571652926159 + 
   (96588383464134122111040*Q5^3)/12224103807348881086474873 - 
   (18871945656700176*Q1*Q3*Q6)/48562236639944503 - 
   (3422497517238796*Q2*Q3*Q6)/145686709919833509 + 
   (1357923605856680*Q1*Q4*Q6)/6937462377134929 - 
   (37555390305102500*Q2*Q4*Q6)/48562236639944503 - 
   (2350541970735296260*Q5*Q6^2)/3545043274715948719 - 
   (29378951653849272*Q1*Q3*Q7)/48562236639944503 - 
   (81439151642917916*Q2*Q3*Q7)/437060129759500527 - 
   (19139381838981440*Q1*Q4*Q7)/145686709919833509 - 
   (67744817575691100*Q2*Q4*Q7)/48562236639944503 - 
   (7618543951011856420*Q5*Q6*Q7)/10635129824147846157 + 
   (851899832090551760*Q5*Q7^2)/3545043274715948719 + Q0^2*Q8 - 
   (854235908048*Q1^2*Q8)/857217642053 + (179496324849380192*Q1*Q2*Q8)/
    506434753530849817 - (1953344954220*Q2^2*Q8)/857217642053 + 
   (3026714530504*Q3^2*Q8)/115724381677155 + (57454893775848496*Q3*Q4*Q8)/
    22789563908888241765 + (53594493192*Q4^2*Q8)/857217642053 + 
   (923827292824144487534000*Q5^2*Q8)/12224103807348881086474873 - 
   (858822320574251230*Q6^2*Q8)/3545043274715948719 + 
   (4298005553769538780*Q6*Q7*Q8)/3545043274715948719 + 
   (90613630770969230*Q7^2*Q8)/3545043274715948719 - 
   (176765589989416870357440*Q5*Q8^2)/12224103807348881086474873 + 
   (1066646343831215859107760*Q8^3)/12224103807348881086474873, 
  Q0*Q1^2 + (3910268*Q1^3)/3539067 + (1986878673152224*Q1^2*Q2)/
    803580219168013 + (1852000385*Q1*Q2^2)/775055673 + 
   (47701633300170*Q2^3)/11007948207781 + (374099*Q1*Q3^2)/477774045 - 
   (103075042265123*Q2*Q3^2)/1486073008050435 + (1003695739998988*Q1*Q3*Q4)/
    4017901095840065 + (212591492*Q2*Q3*Q4)/6975501057 - 
   (128075*Q1*Q4^2)/10617201 + (15279745339991*Q2*Q4^2)/33023844623343 - 
   (49864174722612053350*Q1*Q5^2)/488986713963101757489 - 
   (63246097476090620*Q2*Q5^2)/1027156077767543541 + 
   (5166187772512504*Q3*Q5*Q6)/54082049544828053 + 
   (123801718569090400*Q4*Q5*Q6)/486738445903452477 + 
   (45907718489947535*Q1*Q6^2)/50625553807584819 + 
   (318600225620404475*Q2*Q6^2)/202502215230339276 - 
   (3959301854728448*Q3*Q5*Q7)/486738445903452477 - 
   (5017416569310200*Q4*Q5*Q7)/23178021233497737 - 
   (216554050042520*Q1*Q6*Q7)/803580219168013 - (4648736425*Q2*Q6*Q7)/
    16276169133 + (42505832583138215*Q1*Q7^2)/50625553807584819 + 
   (327149735109982525*Q2*Q7^2)/202502215230339276 + 
   (838531111576578604200*Q1*Q5*Q8)/2770924712457576625771 - 
   (260745607218760*Q2*Q5*Q8)/2672565683696991 - (23493041453132042*Q3*Q6*Q8)/
    486738445903452477 - (4548746074931620*Q4*Q6*Q8)/23178021233497737 + 
   (34494727097993356*Q3*Q7*Q8)/486738445903452477 - 
   (22159564676658770*Q4*Q7*Q8)/69534063700493211 - 
   (241918383900*Q0*Q8^2)/4067832090863 - (80628367215436464470*Q1*Q8^2)/
    8312774137372729877313 - (100073962416192700*Q2*Q8^2)/
    1027156077767543541, Q0*Q1*Q2 + (180*Q1^2*Q2)/73 + (4*Q1*Q3*Q4)/219 - 
   (23837520*Q1*Q5^2)/1762042537 - (10*Q1*Q6^2)/73 + (1685*Q1*Q6*Q7)/1533 + 
   (10*Q1*Q7^2)/73 + (17895080*Q1*Q5*Q8)/1762042537 + 
   (23837520*Q1*Q8^2)/1762042537, Q0*Q1*Q3 - (73412*Q1^2*Q3)/183 + 
   (886300*Q2^2*Q3)/549 - (556688*Q3^3)/24705 - (35996930*Q1*Q2*Q4)/13359 - 
   (2174392*Q3*Q4^2)/40077 - (332138014880*Q3*Q5^2)/4417175127 - 
   (1067447489920*Q4*Q5^2)/107484594757 - (437967150*Q1*Q5*Q6)/299693 + 
   (252562000*Q2*Q5*Q6)/299693 + (2657000*Q3*Q6^2)/3843 - 
   (38687200*Q4*Q6^2)/93513 + (477766200*Q1*Q5*Q7)/299693 + 
   (167221500*Q2*Q5*Q7)/299693 + (113721350*Q4*Q6*Q7)/280539 + 
   (2657000*Q3*Q7^2)/3843 + (38687200*Q4*Q7^2)/93513 - 
   (2308818058960*Q4*Q5*Q8)/322453784271 + (477766200*Q1*Q6*Q8)/299693 - 
   (167221500*Q2*Q6*Q8)/299693 + (437967150*Q1*Q7*Q8)/299693 + 
   (252562000*Q2*Q7*Q8)/299693 - (332138014880*Q3*Q8^2)/4417175127 + 
   (1067447489920*Q4*Q8^2)/107484594757, (162874*Q1*Q2*Q3)/2579309 + 
   Q0*Q1*Q4 + (44692*Q1^2*Q4)/35333 + (741900*Q2^2*Q4)/35333 - 
   (24361184*Q3^2*Q4)/348206715 - (1208*Q4^3)/105999 + 
   (8247365436128*Q3*Q5^2)/186774746879463 - (7160686400*Q4*Q5^2)/
    852852725477 - (331460800*Q1*Q5*Q6)/173591029 + 
   (1980073500*Q2*Q5*Q6)/173591029 + (39561140*Q3*Q6^2)/23213781 + 
   (631250*Q4*Q6^2)/741993 - (340864350*Q1*Q5*Q7)/173591029 - 
   (1062048000*Q2*Q5*Q7)/173591029 - (551899030*Q3*Q6*Q7)/162496467 - 
   (39561140*Q3*Q7^2)/23213781 + (631250*Q4*Q7^2)/741993 - 
   (8681632024912*Q3*Q5*Q8)/186774746879463 + (340864350*Q1*Q6*Q8)/
    173591029 - (1062048000*Q2*Q6*Q8)/173591029 - 
   (331460800*Q1*Q7*Q8)/173591029 - (1980073500*Q2*Q7*Q8)/173591029 - 
   (8247365436128*Q3*Q8^2)/186774746879463 - (7160686400*Q4*Q8^2)/
    852852725477, Q0*Q1*Q5 + (1192464777596*Q1^2*Q5)/2571652926159 - 
   (830170502428383388*Q1*Q2*Q5)/1519304260592549451 + 
   (5967088322660*Q2^2*Q5)/2571652926159 - (4003015779532*Q3^2*Q5)/
    347173145031465 - (265728883713299294*Q3*Q4*Q5)/68368691726664725295 - 
   (113594049014*Q4^2*Q5)/7714958778477 - (363889352152874326009560*Q5^3)/
    12224103807348881086474873 + (45292550466350961*Q1*Q3*Q6)/
    48562236639944503 - (753312152696990723*Q2*Q3*Q6)/2622360778557003162 - 
   (88519641005289160*Q1*Q4*Q6)/437060129759500527 + 
   (208879854191714225*Q2*Q4*Q6)/97124473279889006 + 
   (5415058030051596490*Q5*Q6^2)/3545043274715948719 - 
   (29094249554079438*Q1*Q3*Q7)/48562236639944503 + 
   (31658102034458863*Q2*Q3*Q7)/874120259519001054 - 
   (6280396677087145*Q1*Q4*Q7)/20812387131404787 - 
   (347387360322198125*Q2*Q4*Q7)/291373419839667018 - 
   (39756551372368233715*Q5*Q6*Q7)/21270259648295692314 + 
   (7902688543455429895*Q5*Q7^2)/7090086549431897438 + 
   (634299302800*Q1^2*Q8)/857217642053 - (1480089658163617878*Q1*Q2*Q8)/
    506434753530849817 + (3523204485820*Q2^2*Q8)/2571652926159 + 
   (147502280662*Q3^2*Q8)/115724381677155 - (174663584516006758*Q3*Q4*Q8)/
    7596521302962747255 - (14434263436*Q4^2*Q8)/7714958778477 + 
   (272513617900351008467720*Q5^2*Q8)/12224103807348881086474873 - 
   (3940036723418801890*Q6^2*Q8)/10635129824147846157 - 
   (70471531546859671885*Q6*Q7*Q8)/63810778944887076942 + 
   (21742513229301490405*Q7^2*Q8)/21270259648295692314 - 
   (1752206167366328071557320*Q5*Q8^2)/36672311422046643259424619 - 
   (148907091173873438254520*Q8^3)/12224103807348881086474873, 
  (1805684189670648*Q1*Q3*Q5)/110706953085438125 + 
   (2548119597029888*Q2*Q3*Q5)/996362577768943125 - 
   (2433520826888032*Q1*Q4*Q5)/332120859256314375 + 
   (1945833001409808*Q2*Q4*Q5)/22141390617087625 + Q0*Q1*Q6 + 
   (2545470079468*Q1^2*Q6)/2704016765775 + (108694967365604*Q1*Q2*Q6)/
    39478644780315 + (686648709596*Q2^2*Q6)/540803353155 + 
   (116377959808*Q3^2*Q6)/28080174106125 + (274188359938424*Q3*Q4*Q6)/
    8882695075570875 - (2538415456*Q4^2*Q6)/324482011893 + 
   (43703211879854959152*Q5^2*Q6)/7940987603427859618625 + 
   (58126814911954*Q6^3)/92116837820735 - (518466873992*Q1^2*Q7)/
    901338921925 + (275695043726*Q1*Q2*Q7)/13159548260105 - 
   (612018459872*Q2^2*Q7)/540803353155 - (102663322652*Q3^2*Q7)/
    9360058035375 - (50252587313944*Q3*Q4*Q7)/2960898358523625 + 
   (290584828*Q4^2*Q7)/324482011893 - (345037397950247145136*Q5^2*Q7)/
    7940987603427859618625 + (192312077181977*Q6^2*Q7)/276350513462205 + 
   (8638890957304*Q6*Q7^2)/11356870416255 - (115758554802509*Q7^3)/
    276350513462205 + (969181271973936*Q1*Q3*Q8)/110706953085438125 - 
   (1308821031176624*Q2*Q3*Q8)/110706953085438125 - 
   (116774769074376*Q1*Q4*Q8)/6512173710908125 + (1119834034473056*Q2*Q4*Q8)/
    22141390617087625 + (77190678105108565312*Q5*Q6*Q8)/
    7940987603427859618625 - (1101505191964996109648*Q5*Q7*Q8)/
    23822962810283578855875 + (218346813741039175248*Q6*Q8^2)/
    7940987603427859618625 - (350187926974064535664*Q7*Q8^2)/
    7940987603427859618625, (969181271973936*Q1*Q3*Q5)/110706953085438125 + 
   (1308821031176624*Q2*Q3*Q5)/110706953085438125 + 
   (116774769074376*Q1*Q4*Q5)/6512173710908125 + (1119834034473056*Q2*Q4*Q5)/
    22141390617087625 + (518466873992*Q1^2*Q6)/901338921925 + 
   (275695043726*Q1*Q2*Q6)/13159548260105 + (612018459872*Q2^2*Q6)/
    540803353155 + (102663322652*Q3^2*Q6)/9360058035375 - 
   (50252587313944*Q3*Q4*Q6)/2960898358523625 - 
   (290584828*Q4^2*Q6)/324482011893 + (350187926974064535664*Q5^2*Q6)/
    7940987603427859618625 + (115758554802509*Q6^3)/276350513462205 + 
   Q0*Q1*Q7 + (2545470079468*Q1^2*Q7)/2704016765775 - 
   (108694967365604*Q1*Q2*Q7)/39478644780315 + (686648709596*Q2^2*Q7)/
    540803353155 + (116377959808*Q3^2*Q7)/28080174106125 - 
   (274188359938424*Q3*Q4*Q7)/8882695075570875 - 
   (2538415456*Q4^2*Q7)/324482011893 + (218346813741039175248*Q5^2*Q7)/
    7940987603427859618625 + (8638890957304*Q6^2*Q7)/11356870416255 - 
   (192312077181977*Q6*Q7^2)/276350513462205 + (58126814911954*Q7^3)/
    92116837820735 - (1805684189670648*Q1*Q3*Q8)/110706953085438125 + 
   (2548119597029888*Q2*Q3*Q8)/996362577768943125 - 
   (2433520826888032*Q1*Q4*Q8)/332120859256314375 - 
   (1945833001409808*Q2*Q4*Q8)/22141390617087625 - 
   (1101505191964996109648*Q5*Q6*Q8)/23822962810283578855875 - 
   (77190678105108565312*Q5*Q7*Q8)/7940987603427859618625 + 
   (345037397950247145136*Q6*Q8^2)/7940987603427859618625 + 
   (43703211879854959152*Q7*Q8^2)/7940987603427859618625, 
  (-634299302800*Q1^2*Q5)/857217642053 - (1480089658163617878*Q1*Q2*Q5)/
    506434753530849817 - (3523204485820*Q2^2*Q5)/2571652926159 - 
   (147502280662*Q3^2*Q5)/115724381677155 - (174663584516006758*Q3*Q4*Q5)/
    7596521302962747255 + (14434263436*Q4^2*Q5)/7714958778477 + 
   (148907091173873438254520*Q5^3)/12224103807348881086474873 - 
   (29094249554079438*Q1*Q3*Q6)/48562236639944503 - 
   (31658102034458863*Q2*Q3*Q6)/874120259519001054 + 
   (6280396677087145*Q1*Q4*Q6)/20812387131404787 - 
   (347387360322198125*Q2*Q4*Q6)/291373419839667018 - 
   (21742513229301490405*Q5*Q6^2)/21270259648295692314 - 
   (45292550466350961*Q1*Q3*Q7)/48562236639944503 - 
   (753312152696990723*Q2*Q3*Q7)/2622360778557003162 - 
   (88519641005289160*Q1*Q4*Q7)/437060129759500527 - 
   (208879854191714225*Q2*Q4*Q7)/97124473279889006 - 
   (70471531546859671885*Q5*Q6*Q7)/63810778944887076942 + 
   (3940036723418801890*Q5*Q7^2)/10635129824147846157 + Q0*Q1*Q8 + 
   (1192464777596*Q1^2*Q8)/2571652926159 + (830170502428383388*Q1*Q2*Q8)/
    1519304260592549451 + (5967088322660*Q2^2*Q8)/2571652926159 - 
   (4003015779532*Q3^2*Q8)/347173145031465 + (265728883713299294*Q3*Q4*Q8)/
    68368691726664725295 - (113594049014*Q4^2*Q8)/7714958778477 - 
   (1752206167366328071557320*Q5^2*Q8)/36672311422046643259424619 + 
   (7902688543455429895*Q6^2*Q8)/7090086549431897438 + 
   (39756551372368233715*Q6*Q7*Q8)/21270259648295692314 + 
   (5415058030051596490*Q7^2*Q8)/3545043274715948719 - 
   (272513617900351008467720*Q5*Q8^2)/12224103807348881086474873 - 
   (363889352152874326009560*Q8^3)/12224103807348881086474873, 
  Q0*Q2^2 + (180*Q1*Q2^2)/73 + (4*Q2*Q3*Q4)/219 - 
   (23837520*Q2*Q5^2)/1762042537 - (10*Q2*Q6^2)/73 + (1685*Q2*Q6*Q7)/1533 + 
   (10*Q2*Q7^2)/73 + (17895080*Q2*Q5*Q8)/1762042537 + 
   (23837520*Q2*Q8^2)/1762042537, Q0*Q2*Q3 + (180*Q1*Q2*Q3)/73 + 
   (4*Q3^2*Q4)/219 - (23837520*Q3*Q5^2)/1762042537 - (10*Q3*Q6^2)/73 + 
   (1685*Q3*Q6*Q7)/1533 + (10*Q3*Q7^2)/73 + (17895080*Q3*Q5*Q8)/1762042537 + 
   (23837520*Q3*Q8^2)/1762042537, Q0*Q2*Q4 + (180*Q1*Q2*Q4)/73 + 
   (4*Q3*Q4^2)/219 - (23837520*Q4*Q5^2)/1762042537 - (10*Q4*Q6^2)/73 + 
   (1685*Q4*Q6*Q7)/1533 + (10*Q4*Q7^2)/73 + (17895080*Q4*Q5*Q8)/1762042537 + 
   (23837520*Q4*Q8^2)/1762042537, Q0*Q2*Q5 + (180*Q1*Q2*Q5)/73 + 
   (4*Q3*Q4*Q5)/219 - (23837520*Q5^3)/1762042537 - (10*Q5*Q6^2)/73 + 
   (1685*Q5*Q6*Q7)/1533 + (10*Q5*Q7^2)/73 + (17895080*Q5^2*Q8)/1762042537 + 
   (23837520*Q5*Q8^2)/1762042537, Q0*Q2*Q6 + (180*Q1*Q2*Q6)/73 + 
   (4*Q3*Q4*Q6)/219 - (23837520*Q5^2*Q6)/1762042537 - (10*Q6^3)/73 + 
   (1685*Q6^2*Q7)/1533 + (10*Q6*Q7^2)/73 + (17895080*Q5*Q6*Q8)/1762042537 + 
   (23837520*Q6*Q8^2)/1762042537, Q0*Q2*Q7 + (180*Q1*Q2*Q7)/73 + 
   (4*Q3*Q4*Q7)/219 - (23837520*Q5^2*Q7)/1762042537 - (10*Q6^2*Q7)/73 + 
   (1685*Q6*Q7^2)/1533 + (10*Q7^3)/73 + (17895080*Q5*Q7*Q8)/1762042537 + 
   (23837520*Q7*Q8^2)/1762042537, Q0*Q2*Q8 + (180*Q1*Q2*Q8)/73 + 
   (4*Q3*Q4*Q8)/219 - (23837520*Q5^2*Q8)/1762042537 - (10*Q6^2*Q8)/73 + 
   (1685*Q6*Q7*Q8)/1533 + (10*Q7^2*Q8)/73 + (17895080*Q5*Q8^2)/1762042537 + 
   (23837520*Q8^3)/1762042537, (12693600*Q1^3)/12976579 - 
   (170534996169355922688*Q1^2*Q2)/327057149201381291 - 
   (178453795200*Q1*Q2^2)/947290267 - (4094259987808157040*Q2^3)/
    4480234920566867 + Q0*Q3^2 + (44602034*Q1*Q3^2)/38929737 + 
   (327666411594356888*Q2*Q3^2)/22401174602834335 - 
   (86147811383152589856*Q1*Q3*Q4)/1635285746006906455 - 
   (16933109990*Q2*Q3*Q4)/2841870801 + (52890*Q1*Q4^2)/12976579 - 
   (39741508128853224*Q2*Q4^2)/407294083687897 + 
   (21151907475429832225077060*Q1*Q5^2)/1127766357970233686688797 + 
   (126364583502991854720*Q2*Q5^2)/8197108306890004337 - 
   (11366164219239567594*Q3*Q5*Q6)/594902544993108583 - 
   (33037650476514666930*Q4*Q5*Q6)/594902544993108583 - 
   (12147569424639889755*Q1*Q6^2)/2289400044409669037 - 
   (1618613489834415222375*Q2*Q6^2)/4578800088819338074 - 
   (117934241660257578*Q3*Q5*Q7)/54082049544828053 + 
   (12330122570048880*Q4*Q5*Q7)/294069473550721 + 
   (18586964867799090240*Q1*Q6*Q7)/327057149201381291 - 
   (346255818500*Q2*Q6*Q7)/6631031869 + (20295310730689276005*Q1*Q7^2)/
    2289400044409669037 - (1460559233793722285625*Q2*Q7^2)/
    4578800088819338074 - (71971631601303008407550400*Q1*Q5*Q8)/
    1127766357970233686688797 + (19778121544911600*Q2*Q5*Q8)/
    3266469168962989 + (3737536146423900258*Q3*Q6*Q8)/594902544993108583 + 
   (348510658280947920*Q4*Q6*Q8)/7726007077832579 - 
   (9509080214582754294*Q3*Q7*Q8)/594902544993108583 + 
   (5550502083708039090*Q4*Q7*Q8)/84986077856158369 + 
   (561189215066400*Q0*Q8^2)/44746152999493 - 
   (793907979335428208332860*Q1*Q8^2)/1127766357970233686688797 + 
   (2524421864176224863040*Q2*Q8^2)/139350841217130073729, 
  (-142520076*Q1^2*Q2)/3114253 + (424620*Q2^3)/42661 - 
   (49882*Q2*Q3^2)/639915 + Q0*Q3*Q4 + (19515588*Q1*Q3*Q4)/15571265 + 
   (138432*Q2*Q4^2)/42661 + (44733244750740*Q1*Q5^2)/75170496670957 - 
   (650865605040*Q2*Q5^2)/1029732831109 + (226512*Q3*Q5*Q6)/5664689 + 
   (11988540*Q4*Q5*Q6)/5664689 + (120522105*Q1*Q6^2)/43599542 + 
   (550125*Q2*Q6^2)/298627 + (1883934*Q3*Q5*Q7)/5664689 - 
   (7434720*Q4*Q5*Q7)/5664689 - (486236265*Q1*Q6*Q7)/21799771 - 
   (120522105*Q1*Q7^2)/43599542 + (550125*Q2*Q7^2)/298627 + 
   (79738770598200*Q1*Q5*Q8)/75170496670957 - (1883934*Q3*Q6*Q8)/5664689 - 
   (7434720*Q4*Q6*Q8)/5664689 + (226512*Q3*Q7*Q8)/5664689 - 
   (11988540*Q4*Q7*Q8)/5664689 - (44733244750740*Q1*Q8^2)/75170496670957 - 
   (650865605040*Q2*Q8^2)/1029732831109, 
  Q0*Q3*Q5 + (5647868667696*Q1*Q3*Q5)/4506694609625 + 
   (45893504741398606*Q2*Q3*Q5)/109418038427085375 + 
   (8761690958012116*Q1*Q4*Q5)/36472679475695125 + 
   (1864579861566*Q2*Q4*Q5)/901338921925 - (92913551439629044*Q1^2*Q6)/
    10212350253194635 - (11121737140850912452*Q1*Q2*Q6)/149100313696641671 + 
   (3443176304269496*Q2^2*Q6)/291781435805561 + (43777585728863977*Q3^2*Q6)/
    212102659104811650 - (29492644481383890202*Q3*Q4*Q6)/
    33547570581744375975 - (697352886838423*Q4^2*Q6)/12254820303833562 + 
   (5308061492640742488222*Q5^2*Q6)/2616178004255716177225 - 
   (22115096188393543193*Q6^3)/8349617567011933576 + 
   (115260168782475708*Q1^2*Q7)/10212350253194635 - 
   (7304715121499237464*Q1*Q2*Q7)/149100313696641671 + 
   (15355608038792837*Q2^2*Q7)/4084940101277854 + 
   (57989768512539277*Q3^2*Q7)/70700886368270550 - 
   (2026235690799547639*Q3*Q4*Q7)/33547570581744375975 + 
   (1840599434052199*Q4^2*Q7)/12254820303833562 + 
   (136646431903623944712*Q5^2*Q7)/153892823779748010425 - 
   (23728843483884363329*Q6^2*Q7)/1192802509573133368 - 
   (644178896693561917313*Q6*Q7^2)/25048852701035800728 + 
   (49836667556095140001*Q7^3)/8349617567011933576 + 
   (2394392638572*Q1*Q3*Q8)/4506694609625 + (168047998738271708*Q2*Q3*Q8)/
    109418038427085375 - (8939324184463612*Q1*Q4*Q8)/36472679475695125 - 
   (2281531097538*Q2*Q4*Q8)/901338921925 - (6288419684968715376018*Q5*Q6*Q8)/
    2616178004255716177225 - (3518019723986358901526*Q5*Q7*Q8)/
    2616178004255716177225 - (1694531609773721625072*Q6*Q8^2)/
    2616178004255716177225 + (3860763342755669410596*Q7*Q8^2)/
    2616178004255716177225, (11117068137034944*Q1^2*Q5)/4211510275406389 + 
   (10325681176867231896*Q1*Q2*Q5)/1537201250523331985 + 
   (10924566543161040*Q2^2*Q5)/4211510275406389 - 
   (27874458162544*Q3^2*Q5)/55740577174496325 - (43839287985332196*Q3*Q4*Q5)/
    7686006252616659925 - (210542756396756*Q4^2*Q5)/21057551377031945 + 
   (76311108153068868935856*Q5^3)/7420860250278642379568893 + Q0*Q3*Q6 + 
   (3156647569140*Q1*Q3*Q6)/857217642053 - (5772726764859*Q2*Q3*Q6)/
    4286088210265 - (1351863201168*Q1*Q4*Q6)/857217642053 + 
   (7351375068345*Q2*Q4*Q6)/857217642053 + (1797671251311105456*Q5*Q6^2)/
    307440250104666397 + (2939628943836*Q1*Q3*Q7)/857217642053 + 
   (20067538432111*Q2*Q3*Q7)/12858264630795 + (356942193524*Q1*Q4*Q7)/
    857217642053 + (5410223739735*Q2*Q4*Q7)/857217642053 - 
   (60906966758831991*Q5*Q6*Q7)/307440250104666397 - 
   (449329423071886281*Q5*Q7^2)/307440250104666397 + 
   (8966755385396928*Q1^2*Q8)/4211510275406389 - 
   (5805373857482518872*Q1*Q2*Q8)/1537201250523331985 - 
   (1782310658473800*Q2^2*Q8)/4211510275406389 + (5101466115837308*Q3^2*Q8)/
    315863270655479175 - (662562560658388684*Q3*Q4*Q8)/23058018757849979775 + 
   (32819427488568*Q4^2*Q8)/21057551377031945 + 
   (402681124144979901624816*Q5^2*Q8)/7420860250278642379568893 - 
   (892005178217055492*Q6^2*Q8)/307440250104666397 - 
   (2436019236512376913*Q6*Q7*Q8)/307440250104666397 - 
   (822523771614036783*Q7^2*Q8)/307440250104666397 + 
   (29869162333806834014928*Q5*Q8^2)/7420860250278642379568893 + 
   (143104065888660973174512*Q8^3)/7420860250278642379568893, 
  (8966755385396928*Q1^2*Q5)/4211510275406389 + 
   (5805373857482518872*Q1*Q2*Q5)/1537201250523331985 - 
   (1782310658473800*Q2^2*Q5)/4211510275406389 + (5101466115837308*Q3^2*Q5)/
    315863270655479175 + (662562560658388684*Q3*Q4*Q5)/23058018757849979775 + 
   (32819427488568*Q4^2*Q5)/21057551377031945 + 
   (143104065888660973174512*Q5^3)/7420860250278642379568893 - 
   (2939628943836*Q1*Q3*Q6)/857217642053 + (20067538432111*Q2*Q3*Q6)/
    12858264630795 + (356942193524*Q1*Q4*Q6)/857217642053 - 
   (5410223739735*Q2*Q4*Q6)/857217642053 - (822523771614036783*Q5*Q6^2)/
    307440250104666397 + Q0*Q3*Q7 + (3156647569140*Q1*Q3*Q7)/857217642053 + 
   (5772726764859*Q2*Q3*Q7)/4286088210265 + (1351863201168*Q1*Q4*Q7)/
    857217642053 + (7351375068345*Q2*Q4*Q7)/857217642053 + 
   (2436019236512376913*Q5*Q6*Q7)/307440250104666397 - 
   (892005178217055492*Q5*Q7^2)/307440250104666397 - 
   (11117068137034944*Q1^2*Q8)/4211510275406389 + 
   (10325681176867231896*Q1*Q2*Q8)/1537201250523331985 - 
   (10924566543161040*Q2^2*Q8)/4211510275406389 + 
   (27874458162544*Q3^2*Q8)/55740577174496325 - (43839287985332196*Q3*Q4*Q8)/
    7686006252616659925 + (210542756396756*Q4^2*Q8)/21057551377031945 - 
   (29869162333806834014928*Q5^2*Q8)/7420860250278642379568893 + 
   (449329423071886281*Q6^2*Q8)/307440250104666397 - 
   (60906966758831991*Q6*Q7*Q8)/307440250104666397 - 
   (1797671251311105456*Q7^2*Q8)/307440250104666397 + 
   (402681124144979901624816*Q5*Q8^2)/7420860250278642379568893 - 
   (76311108153068868935856*Q8^3)/7420860250278642379568893, 
  (-2394392638572*Q1*Q3*Q5)/4506694609625 + (168047998738271708*Q2*Q3*Q5)/
    109418038427085375 - (8939324184463612*Q1*Q4*Q5)/36472679475695125 + 
   (2281531097538*Q2*Q4*Q5)/901338921925 + (115260168782475708*Q1^2*Q6)/
    10212350253194635 + (7304715121499237464*Q1*Q2*Q6)/149100313696641671 + 
   (15355608038792837*Q2^2*Q6)/4084940101277854 + 
   (57989768512539277*Q3^2*Q6)/70700886368270550 + 
   (2026235690799547639*Q3*Q4*Q6)/33547570581744375975 + 
   (1840599434052199*Q4^2*Q6)/12254820303833562 + 
   (3860763342755669410596*Q5^2*Q6)/2616178004255716177225 + 
   (49836667556095140001*Q6^3)/8349617567011933576 + 
   (92913551439629044*Q1^2*Q7)/10212350253194635 - 
   (11121737140850912452*Q1*Q2*Q7)/149100313696641671 - 
   (3443176304269496*Q2^2*Q7)/291781435805561 - (43777585728863977*Q3^2*Q7)/
    212102659104811650 - (29492644481383890202*Q3*Q4*Q7)/
    33547570581744375975 + (697352886838423*Q4^2*Q7)/12254820303833562 + 
   (1694531609773721625072*Q5^2*Q7)/2616178004255716177225 + 
   (644178896693561917313*Q6^2*Q7)/25048852701035800728 - 
   (23728843483884363329*Q6*Q7^2)/1192802509573133368 + 
   (22115096188393543193*Q7^3)/8349617567011933576 + Q0*Q3*Q8 + 
   (5647868667696*Q1*Q3*Q8)/4506694609625 - (45893504741398606*Q2*Q3*Q8)/
    109418038427085375 - (8761690958012116*Q1*Q4*Q8)/36472679475695125 + 
   (1864579861566*Q2*Q4*Q8)/901338921925 + (3518019723986358901526*Q5*Q6*Q8)/
    2616178004255716177225 - (6288419684968715376018*Q5*Q7*Q8)/
    2616178004255716177225 + (136646431903623944712*Q6*Q8^2)/
    153892823779748010425 - (5308061492640742488222*Q7*Q8^2)/
    2616178004255716177225, (52138080*Q1^3)/1179689 - 
   (32073609154922479296*Q1^2*Q2)/148662340546082405 - 
   (20321571000*Q1*Q2^2)/86117297 - (154006740642474036*Q2^3)/
    407294083687897 + (2920698*Q1*Q3^2)/1179689 + 
   (61626321017631946*Q2*Q3^2)/10182352092197425 - 
   (16202370738679645752*Q1*Q3*Q4)/743311702730412025 - 
   (966499130*Q2*Q3*Q4)/258351891 + Q0*Q4^2 + (4935998*Q1*Q4^2)/1179689 - 
   (82218840140869938*Q2*Q4^2)/2036470418439485 + 
   (1175027968017066093028164*Q1*Q5^2)/102524214360930335153527 + 
   (170126652997884569616*Q2*Q5^2)/12668258292466370339 - 
   (1877467913478383448*Q3*Q5*Q6)/270410247724140265 - 
   (1403947519849823712*Q4*Q5*Q6)/54082049544828053 + 
   (5649987201842864133*Q1*Q6^2)/208127276764515367 - 
   (69709559806661357325*Q2*Q6^2)/416254553529030734 - 
   (444382606534837536*Q3*Q5*Q7)/270410247724140265 + 
   (148647631534280838*Q4*Q5*Q7)/7726007077832579 + 
   (699153909680842416*Q1*Q6*Q7)/29732468109216481 - 
   (53549916650*Q2*Q6*Q7)/602821079 + (6870335260992732117*Q1*Q7^2)/
    208127276764515367 - (46114387977135064875*Q2*Q7^2)/416254553529030734 - 
   (2707233159262900314897360*Q1*Q5*Q8)/102524214360930335153527 + 
   (545406164228640*Q2*Q5*Q8)/296951742632999 + (502546890008811636*Q3*Q6*Q8)/
    270410247724140265 + (129593455819219458*Q4*Q6*Q8)/7726007077832579 - 
   (2048673031333747248*Q3*Q7*Q8)/270410247724140265 + 
   (185751266847111156*Q4*Q7*Q8)/7726007077832579 + 
   (21109290116760*Q0*Q8^2)/4067832090863 + 
   (349529949084713466729636*Q1*Q8^2)/102524214360930335153527 + 
   (5635253988045020736*Q2*Q8^2)/12668258292466370339, 
  (-10006845242376924*Q1*Q3*Q5)/36472679475695125 + 
   (1621683766918*Q2*Q3*Q5)/4506694609625 + Q0*Q4*Q5 + 
   (5756298577944*Q1*Q4*Q5)/4506694609625 - (16131816310905774*Q2*Q4*Q5)/
    7294535895139025 - (9472345923036924*Q1^2*Q6)/1458907179027805 - 
   (1874293019492957964*Q1*Q2*Q6)/149100313696641671 - 
   (35528175481948971*Q2^2*Q6)/4084940101277854 - 
   (105317781081425*Q3^2*Q6)/942678484910274 - (880000750272065161*Q3*Q4*Q6)/
    3727507842416041775 + (12318578678155489*Q4^2*Q6)/20424700506389270 - 
   (2908515130604212845336*Q5^2*Q6)/2616178004255716177225 - 
   (36517125390955505691*Q6^3)/8349617567011933576 + 
   (38872118378800116*Q1^2*Q7)/10212350253194635 + 
   (6725700517444547412*Q1*Q2*Q7)/149100313696641671 + 
   (7449513531026084*Q2^2*Q7)/291781435805561 - (1278259961883223*Q3^2*Q7)/
    7855654040918950 + (11201909727815315494*Q3*Q4*Q7)/11182523527248125325 - 
   (32976442356045281*Q4^2*Q7)/61274101519167810 - 
   (1537341216949890442002*Q5^2*Q7)/2616178004255716177225 - 
   (72981210281030867983*Q6^2*Q7)/25048852701035800728 + 
   (114207334130096368773*Q6*Q7^2)/8349617567011933576 + 
   (43214941860276943537*Q7^3)/8349617567011933576 + 
   (7300543808913372*Q1*Q3*Q8)/36472679475695125 + 
   (1344383683574*Q2*Q3*Q8)/4506694609625 + (1578178271292*Q1*Q4*Q8)/
    4506694609625 + (8311010197479252*Q2*Q4*Q8)/7294535895139025 + 
   (189275781186669681434*Q5*Q6*Q8)/2616178004255716177225 + 
   (576034251015843638238*Q5*Q7*Q8)/2616178004255716177225 - 
   (1896266274357254173164*Q6*Q8^2)/2616178004255716177225 - 
   (954674140416628172448*Q7*Q8^2)/2616178004255716177225, 
  (8660047564736064*Q1^2*Q5)/21057551377031945 + 
   (8574295114480176648*Q1*Q2*Q5)/1537201250523331985 + 
   (36095392857790728*Q2^2*Q5)/21057551377031945 - 
   (11644726941075844*Q3^2*Q5)/526438784425798625 + 
   (89575877391918876*Q3*Q4*Q5)/7686006252616659925 - 
   (5635906840076856*Q4^2*Q5)/105287756885159725 - 
   (2848816543426032319365456*Q5^3)/37104301251393211897844465 + 
   (44884730356092*Q1*Q3*Q6)/21430441051325 - (684961449407*Q2*Q3*Q6)/
    857217642053 + Q0*Q4*Q6 - (754686891264*Q1*Q4*Q6)/857217642053 + 
   (3398528405511*Q2*Q4*Q6)/857217642053 + (730203444768145611*Q5*Q6^2)/
    307440250104666397 + (21253669851744*Q1*Q3*Q7)/21430441051325 + 
   (18675310769*Q2*Q3*Q7)/857217642053 + (9428195184*Q1*Q4*Q7)/857217642053 + 
   (1601517348777*Q2*Q4*Q7)/857217642053 + (160194494938265219*Q5*Q6*Q7)/
    307440250104666397 - (125749193443678656*Q5*Q7^2)/307440250104666397 + 
   (32017678654110912*Q1^2*Q8)/21057551377031945 - 
   (5572302874550143704*Q1*Q2*Q8)/1537201250523331985 - 
   (5334660211989696*Q2^2*Q8)/21057551377031945 - 
   (599674291038592*Q3^2*Q8)/526438784425798625 + 
   (59635922229797732*Q3*Q4*Q8)/7686006252616659925 - 
   (3235975370846708*Q4^2*Q8)/105287756885159725 - 
   (263687272245037707754128*Q5^2*Q8)/37104301251393211897844465 - 
   (21611865202724859*Q6^2*Q8)/18084720594392141 - 
   (1162535561885531697*Q6*Q7*Q8)/307440250104666397 - 
   (71344722187514082*Q7^2*Q8)/307440250104666397 - 
   (1670437777093539872309136*Q5*Q8^2)/37104301251393211897844465 - 
   (153985367058676424592048*Q8^3)/37104301251393211897844465, 
  (-32017678654110912*Q1^2*Q5)/21057551377031945 - 
   (5572302874550143704*Q1*Q2*Q5)/1537201250523331985 + 
   (5334660211989696*Q2^2*Q5)/21057551377031945 + 
   (599674291038592*Q3^2*Q5)/526438784425798625 + 
   (59635922229797732*Q3*Q4*Q5)/7686006252616659925 + 
   (3235975370846708*Q4^2*Q5)/105287756885159725 + 
   (153985367058676424592048*Q5^3)/37104301251393211897844465 + 
   (21253669851744*Q1*Q3*Q6)/21430441051325 - (18675310769*Q2*Q3*Q6)/
    857217642053 - (9428195184*Q1*Q4*Q6)/857217642053 + 
   (1601517348777*Q2*Q4*Q6)/857217642053 + (71344722187514082*Q5*Q6^2)/
    307440250104666397 - (44884730356092*Q1*Q3*Q7)/21430441051325 - 
   (684961449407*Q2*Q3*Q7)/857217642053 + Q0*Q4*Q7 - 
   (754686891264*Q1*Q4*Q7)/857217642053 - (3398528405511*Q2*Q4*Q7)/
    857217642053 - (1162535561885531697*Q5*Q6*Q7)/307440250104666397 + 
   (21611865202724859*Q5*Q7^2)/18084720594392141 + 
   (8660047564736064*Q1^2*Q8)/21057551377031945 - 
   (8574295114480176648*Q1*Q2*Q8)/1537201250523331985 + 
   (36095392857790728*Q2^2*Q8)/21057551377031945 - 
   (11644726941075844*Q3^2*Q8)/526438784425798625 - 
   (89575877391918876*Q3*Q4*Q8)/7686006252616659925 - 
   (5635906840076856*Q4^2*Q8)/105287756885159725 - 
   (1670437777093539872309136*Q5^2*Q8)/37104301251393211897844465 - 
   (125749193443678656*Q6^2*Q8)/307440250104666397 - 
   (160194494938265219*Q6*Q7*Q8)/307440250104666397 + 
   (730203444768145611*Q7^2*Q8)/307440250104666397 + 
   (263687272245037707754128*Q5*Q8^2)/37104301251393211897844465 - 
   (2848816543426032319365456*Q8^3)/37104301251393211897844465, 
  (7300543808913372*Q1*Q3*Q5)/36472679475695125 - 
   (1344383683574*Q2*Q3*Q5)/4506694609625 - (1578178271292*Q1*Q4*Q5)/
    4506694609625 + (8311010197479252*Q2*Q4*Q5)/7294535895139025 - 
   (38872118378800116*Q1^2*Q6)/10212350253194635 + 
   (6725700517444547412*Q1*Q2*Q6)/149100313696641671 - 
   (7449513531026084*Q2^2*Q6)/291781435805561 + (1278259961883223*Q3^2*Q6)/
    7855654040918950 + (11201909727815315494*Q3*Q4*Q6)/11182523527248125325 + 
   (32976442356045281*Q4^2*Q6)/61274101519167810 + 
   (954674140416628172448*Q5^2*Q6)/2616178004255716177225 - 
   (43214941860276943537*Q6^3)/8349617567011933576 - 
   (9472345923036924*Q1^2*Q7)/1458907179027805 + 
   (1874293019492957964*Q1*Q2*Q7)/149100313696641671 - 
   (35528175481948971*Q2^2*Q7)/4084940101277854 - 
   (105317781081425*Q3^2*Q7)/942678484910274 + (880000750272065161*Q3*Q4*Q7)/
    3727507842416041775 + (12318578678155489*Q4^2*Q7)/20424700506389270 - 
   (1896266274357254173164*Q5^2*Q7)/2616178004255716177225 + 
   (114207334130096368773*Q6^2*Q7)/8349617567011933576 + 
   (72981210281030867983*Q6*Q7^2)/25048852701035800728 - 
   (36517125390955505691*Q7^3)/8349617567011933576 + 
   (10006845242376924*Q1*Q3*Q8)/36472679475695125 + 
   (1621683766918*Q2*Q3*Q8)/4506694609625 + Q0*Q4*Q8 + 
   (5756298577944*Q1*Q4*Q8)/4506694609625 + (16131816310905774*Q2*Q4*Q8)/
    7294535895139025 + (576034251015843638238*Q5*Q6*Q8)/
    2616178004255716177225 - (189275781186669681434*Q5*Q7*Q8)/
    2616178004255716177225 + (1537341216949890442002*Q6*Q8^2)/
    2616178004255716177225 - (2908515130604212845336*Q7*Q8^2)/
    2616178004255716177225, (8904274242079512496*Q1^2*Q2)/
    107085896210053425 + (14251781968010287*Q2^3)/97795339004615 - 
   (923869641608734759*Q2*Q3^2)/396071122968690750 + 
   (4498101592876277902*Q1*Q3*Q4)/535429481050267125 + 
   (136953548996086603*Q2*Q4^2)/8801580510415350 + Q0*Q5^2 - 
   (4747262056374356*Q1*Q5^2)/3059597034572955 - 
   (13846151098*Q2*Q5^2)/5178832095 + (998348869866889*Q3*Q5*Q6)/
    356820831503325 + (152807181350483*Q4*Q5*Q6)/15858703622370 + 
   (72598496813376418*Q1*Q6^2)/64251537726032055 + 
   (132144001223169545*Q2*Q6^2)/2464442542916298 + 
   (160525056029407*Q3*Q5*Q7)/237880554335550 - (7861314965921*Q4*Q5*Q7)/
    1132764544455 - (194099083740467116*Q1*Q6*Q7)/21417179242010685 - 
   (72598496813376418*Q1*Q7^2)/64251537726032055 + 
   (132144001223169545*Q2*Q7^2)/2464442542916298 + 
   (2075828967883596*Q1*Q5*Q8)/203973135638197 - (160525056029407*Q3*Q6*Q8)/
    237880554335550 - (7861314965921*Q4*Q6*Q8)/1132764544455 + 
   (998348869866889*Q3*Q7*Q8)/356820831503325 - (152807181350483*Q4*Q7*Q8)/
    15858703622370 - Q0*Q8^2 + (4747262056374356*Q1*Q8^2)/3059597034572955 - 
   (13846151098*Q2*Q8^2)/5178832095, (14688533664*Q1^2*Q3)/61709125 + 
   (7870583473072*Q1*Q2*Q3)/7827880401375 - (190879561568*Q2^2*Q3)/
    199937565 + (12342448426*Q3^3)/925636875 + (31245579488*Q1^2*Q4)/
    64338743025 + (38719408929592*Q1*Q2*Q4)/24325737075 - 
   (38114533222*Q2^2*Q4)/21446247675 + (44178757787734*Q3^2*Q4)/
    3170291562556875 + (35092833674158*Q3*Q4^2)/1094658168375 + 
   (1952848718*Q4^3)/965081145375 + (939308797857124461032*Q3*Q5^2)/
    21113648650163500875 + (926122329925396352*Q4*Q5^2)/156397397408618525 + 
   Q0*Q5*Q6 + (135823517657872*Q1*Q5*Q6)/156986532981 - 
   (392201510447006*Q2*Q5*Q6)/784932664905 - (14766243174633208613*Q3*Q6^2)/
    36099053258980950 + (590318496614472091*Q4*Q6^2)/2406603550598730 - 
   (49362307513324*Q1*Q5*Q7)/52328844327 - (86242518639214*Q2*Q5*Q7)/
    261644221635 + (12766932009214*Q3*Q6*Q7)/14090184722475 - 
   (8202514709471*Q4*Q6*Q7)/34056031905 - (2106599830113065191*Q3*Q7^2)/
    5157007608425850 - (196222837128669587*Q4*Q7^2)/802201183532910 + 
   (5335916991608*Q3*Q5*Q8)/754085811999125 + (167614469168776*Q4*Q5*Q8)/
    39837448749825 - (246931424532964*Q1*Q6*Q8)/261644221635 + 
   (86713623343676*Q2*Q6*Q8)/261644221635 - (678820794346324*Q1*Q7*Q8)/
    784932664905 - (389949243209354*Q2*Q7*Q8)/784932664905 + 
   (55272143250915071264*Q3*Q8^2)/1241979332362558875 - 
   (8312897990490629648*Q4*Q8^2)/1407576576677566725, 
  (8815572768*Q1^2*Q3)/61709125 + (17440424959112*Q1*Q2*Q3)/23483641204125 - 
   (38159693518*Q2^2*Q3)/66645855 + (22222589686*Q3^3)/2776910625 - 
   (236515278752*Q1^2*Q4)/193016229075 + (7723145286368*Q1*Q2*Q4)/
    8108579025 - (749139192304*Q2^2*Q4)/21446247675 + 
   (1032143500571714*Q3^2*Q4)/9510874687670625 + 
   (7001430489542*Q3*Q4^2)/364886056125 - (14782204922*Q4^3)/2895243436125 + 
   (1686476599117586769472*Q3*Q5^2)/63340945950490502625 + 
   (14985027420060655048*Q4*Q5^2)/4222729730032700175 + 
   (245881605355484*Q1*Q5*Q6)/470959598943 - (250733465854442*Q2*Q5*Q6)/
    784932664905 - (26863634036163813823*Q3*Q6^2)/108297159776942850 + 
   (1054905294108645451*Q4*Q6^2)/7219810651796190 + Q0*Q5*Q7 - 
   (88118513771936*Q1*Q5*Q7)/156986532981 - (147348714941294*Q2*Q5*Q7)/
    784932664905 + (1954746541073783*Q3*Q6*Q7)/295893879171975 - 
   (1636976560484*Q4*Q6*Q7)/11352010635 - (26132529484675001627*Q3*Q7^2)/
    108297159776942850 - (1062956654440128521*Q4*Q7^2)/7219810651796190 + 
   (9298332364652968*Q3*Q5*Q8)/115375129235866125 + 
   (1948382426312*Q4*Q5*Q8)/781126446075 - (446695040799524*Q1*Q6*Q8)/
    784932664905 + (164191298734246*Q2*Q6*Q8)/784932664905 - 
   (1211562585956684*Q1*Q7*Q8)/2354797994715 - (216771088263628*Q2*Q7*Q8)/
    784932664905 + (1696410420936048857648*Q3*Q8^2)/63340945950490502625 - 
   (15270475382348613728*Q4*Q8^2)/4222729730032700175, 
  (7563402984717244277*Q1^2*Q2)/321257688630160275 + 
   (322064896486607317*Q2^3)/5280948306249210 - (1134327483173730983*Q2*Q3^2)/
    1188213368906072250 + (2965550209788635549*Q1*Q3*Q4)/
    1606288443150801375 + (42009008215439269*Q2*Q4^2)/11316317799105450 - 
   (7011197310342337*Q1*Q5^2)/9178791103718865 - 
   (891231292*Q2*Q5^2)/5178832095 + (1401059038758068*Q3*Q5*Q6)/
    1070462494509975 + (57321015238498*Q4*Q5*Q6)/23788055433555 + 
   (10946190898976987371*Q1*Q6^2)/10794258337973385240 + 
   (217391213652070345*Q2*Q6^2)/9857770171665192 + 
   (40271021044042*Q3*Q5*Q7)/356820831503325 - (29603749355164*Q4*Q5*Q7)/
    23788055433555 - (13098218618530708451*Q1*Q6*Q7)/1799043056328897540 - 
   (10946190898976987371*Q1*Q7^2)/10794258337973385240 + 
   (217391213652070345*Q2*Q7^2)/9857770171665192 + Q0*Q5*Q8 + 
   (767246816622092*Q1*Q5*Q8)/203973135638197 - (40271021044042*Q3*Q6*Q8)/
    356820831503325 - (29603749355164*Q4*Q6*Q8)/23788055433555 + 
   (1401059038758068*Q3*Q7*Q8)/1070462494509975 - 
   (57321015238498*Q4*Q7*Q8)/23788055433555 + (7011197310342337*Q1*Q8^2)/
    9178791103718865 - (891231292*Q2*Q8^2)/5178832095, 
  (114048*Q1^3)/842635 - (15073392120525725416*Q1^2*Q2)/2654684652608614375 - 
   (81842832*Q1*Q2^2)/12302471 - (94404190248369944*Q2^3)/21819325911851625 + 
   (31944*Q1*Q3^2)/4213175 + (561314777330938172*Q2*Q3^2)/
    4909348330166615625 - (5889409911163496104*Q1*Q3*Q4)/
    13273423263043071875 - (163922352*Q2*Q3*Q4)/1537808875 + 
   (2376*Q1*Q4^2)/4213175 - (234925395514454324*Q2*Q4^2)/327289888677774375 + 
   (2286185480394630250179688*Q1*Q5^2)/12815526795116291894190875 + 
   (369925156926058271664*Q2*Q5^2)/1583532286558296292375 - 
   (230722494575360296*Q3*Q5*Q6)/1738351592512330275 - 
   (414977062854735096*Q4*Q5*Q6)/965750884729072375 + Q0*Q6^2 + 
   (1030752463769633149*Q1*Q6^2)/11149675540956180375 - 
   (191521964560208081*Q2*Q6^2)/148662340546082405 - 
   (1003133759507704*Q3*Q5*Q7)/115890106167488685 + 
   (318814346323127648*Q4*Q5*Q7)/965750884729072375 - 
   (625033094004511334*Q1*Q6*Q7)/530936930521722875 - 
   (207820594*Q2*Q6*Q7)/86117297 - (473310745311975649*Q1*Q7^2)/
    11149675540956180375 - (161946445100696251*Q2*Q7^2)/148662340546082405 - 
   (6552054723985218332294592*Q1*Q5*Q8)/12815526795116291894190875 + 
   (933982095032448*Q2*Q5*Q8)/7423793565824975 + (44226307261256144*Q3*Q6*Q8)/
    579450530837443425 + (287486162182688168*Q4*Q6*Q8)/965750884729072375 - 
   (186256717704870592*Q3*Q7*Q8)/1738351592512330275 + 
   (497311601996994736*Q4*Q7*Q8)/965750884729072375 + 
   (2648389835616*Q0*Q8^2)/20339160454315 + (33788483324862861502712*Q1*Q8^2)/
    12815526795116291894190875 + (185901508258373449584*Q2*Q8^2)/
    1583532286558296292375, (-25143132056*Q1^2*Q2)/5839224375 + 
   (278060776*Q2^3)/47993625 - (632227148*Q2*Q3^2)/10798565625 + 
   (1153137496*Q1*Q3*Q4)/29196121875 + (80137876*Q2*Q4^2)/719904375 + 
   (370084052729608*Q1*Q5^2)/28188936251608875 - 
   (15112508093872*Q2*Q5^2)/128716603888625 + (710983168*Q3*Q5*Q6)/
    19118325375 + (211997464*Q4*Q5*Q6)/2124258375 + 
   (1337985037*Q1*Q6^2)/3503534625 + (1201499*Q2*Q6^2)/639915 + 
   (13358912*Q3*Q5*Q7)/6372775125 - (183723232*Q4*Q5*Q7)/2124258375 + 
   Q0*Q6*Q7 - (3770433094*Q1*Q6*Q7)/1167844875 - 
   (1337985037*Q1*Q7^2)/3503534625 + (1201499*Q2*Q7^2)/639915 + 
   (768778038432096*Q1*Q5*Q8)/9396312083869625 - 
   (13358912*Q3*Q6*Q8)/6372775125 - (183723232*Q4*Q6*Q8)/2124258375 + 
   (710983168*Q3*Q7*Q8)/19118325375 - (211997464*Q4*Q7*Q8)/2124258375 - 
   (370084052729608*Q1*Q8^2)/28188936251608875 - 
   (15112508093872*Q2*Q8^2)/128716603888625, (8815572768*Q1^2*Q3)/61709125 - 
   (17440424959112*Q1*Q2*Q3)/23483641204125 - (38159693518*Q2^2*Q3)/
    66645855 + (22222589686*Q3^3)/2776910625 + (236515278752*Q1^2*Q4)/
    193016229075 + (7723145286368*Q1*Q2*Q4)/8108579025 + 
   (749139192304*Q2^2*Q4)/21446247675 - (1032143500571714*Q3^2*Q4)/
    9510874687670625 + (7001430489542*Q3*Q4^2)/364886056125 + 
   (14782204922*Q4^3)/2895243436125 + (1696410420936048857648*Q3*Q5^2)/
    63340945950490502625 + (15270475382348613728*Q4*Q5^2)/
    4222729730032700175 + (1211562585956684*Q1*Q5*Q6)/2354797994715 - 
   (216771088263628*Q2*Q5*Q6)/784932664905 - (26132529484675001627*Q3*Q6^2)/
    108297159776942850 + (1062956654440128521*Q4*Q6^2)/7219810651796190 - 
   (446695040799524*Q1*Q5*Q7)/784932664905 - (164191298734246*Q2*Q5*Q7)/
    784932664905 - (1954746541073783*Q3*Q6*Q7)/295893879171975 - 
   (1636976560484*Q4*Q6*Q7)/11352010635 - (26863634036163813823*Q3*Q7^2)/
    108297159776942850 - (1054905294108645451*Q4*Q7^2)/7219810651796190 - 
   (9298332364652968*Q3*Q5*Q8)/115375129235866125 + 
   (1948382426312*Q4*Q5*Q8)/781126446075 + Q0*Q6*Q8 - 
   (88118513771936*Q1*Q6*Q8)/156986532981 + (147348714941294*Q2*Q6*Q8)/
    784932664905 - (245881605355484*Q1*Q7*Q8)/470959598943 - 
   (250733465854442*Q2*Q7*Q8)/784932664905 + (1686476599117586769472*Q3*Q8^2)/
    63340945950490502625 - (14985027420060655048*Q4*Q8^2)/
    4222729730032700175, (114048*Q1^3)/842635 - 
   (13669342208285612824*Q1^2*Q2)/2654684652608614375 - 
   (81842832*Q1*Q2^2)/12302471 - (319634792058061576*Q2^3)/
    21819325911851625 + (31944*Q1*Q3^2)/4213175 + 
   (929797184255076308*Q2*Q3^2)/4909348330166615625 - 
   (8630329211095610776*Q1*Q3*Q4)/13273423263043071875 - 
   (163922352*Q2*Q3*Q4)/1537808875 + (2376*Q1*Q4^2)/4213175 - 
   (428197622796196156*Q2*Q4^2)/327289888677774375 + 
   (2622980908282100559059832*Q1*Q5^2)/12815526795116291894190875 + 
   (365379521770724908496*Q2*Q5^2)/1583532286558296292375 - 
   (745094378847561952*Q3*Q5*Q6)/2897252654187217125 - 
   (714374388793578144*Q4*Q5*Q6)/965750884729072375 - 
   (704577124511044363*Q1*Q6^2)/3716558513652060125 - 
   (2628026282985692287*Q2*Q6^2)/445987021638247215 - 
   (655793214011584*Q3*Q5*Q7)/56808875572298375 + 
   (585223037797335672*Q4*Q5*Q7)/965750884729072375 + 
   (1251579204978182374*Q1*Q6*Q7)/530936930521722875 - 
   (207820594*Q2*Q6*Q7)/86117297 + Q0*Q7^2 + (890391030663596863*Q1*Q7^2)/
    3716558513652060125 - (2539299724607156797*Q2*Q7^2)/445987021638247215 - 
   (613560953869297518431424*Q1*Q5*Q8)/753854517359781876128875 + 
   (933982095032448*Q2*Q5*Q8)/7423793565824975 + (76499548744392968*Q3*Q6*Q8)/
    965750884729072375 + (553894853656896192*Q4*Q6*Q8)/965750884729072375 - 
   (670984750730079112*Q3*Q7*Q8)/2897252654187217125 + 
   (796708927935837784*Q4*Q7*Q8)/965750884729072375 + 
   (2648389835616*Q0*Q8^2)/20339160454315 - 
   (303006944562607447377432*Q1*Q8^2)/12815526795116291894190875 + 
   (181355873103040086416*Q2*Q8^2)/1583532286558296292375, 
  (-14688533664*Q1^2*Q3)/61709125 + (7870583473072*Q1*Q2*Q3)/7827880401375 + 
   (190879561568*Q2^2*Q3)/199937565 - (12342448426*Q3^3)/925636875 + 
   (31245579488*Q1^2*Q4)/64338743025 - (38719408929592*Q1*Q2*Q4)/
    24325737075 - (38114533222*Q2^2*Q4)/21446247675 + 
   (44178757787734*Q3^2*Q4)/3170291562556875 - (35092833674158*Q3*Q4^2)/
    1094658168375 + (1952848718*Q4^3)/965081145375 - 
   (55272143250915071264*Q3*Q5^2)/1241979332362558875 - 
   (8312897990490629648*Q4*Q5^2)/1407576576677566725 - 
   (678820794346324*Q1*Q5*Q6)/784932664905 + (389949243209354*Q2*Q5*Q6)/
    784932664905 + (2106599830113065191*Q3*Q6^2)/5157007608425850 - 
   (196222837128669587*Q4*Q6^2)/802201183532910 + 
   (246931424532964*Q1*Q5*Q7)/261644221635 + (86713623343676*Q2*Q5*Q7)/
    261644221635 + (12766932009214*Q3*Q6*Q7)/14090184722475 + 
   (8202514709471*Q4*Q6*Q7)/34056031905 + (14766243174633208613*Q3*Q7^2)/
    36099053258980950 + (590318496614472091*Q4*Q7^2)/2406603550598730 + 
   (5335916991608*Q3*Q5*Q8)/754085811999125 - (167614469168776*Q4*Q5*Q8)/
    39837448749825 + (49362307513324*Q1*Q6*Q8)/52328844327 - 
   (86242518639214*Q2*Q6*Q8)/261644221635 + Q0*Q7*Q8 + 
   (135823517657872*Q1*Q7*Q8)/156986532981 + (392201510447006*Q2*Q7*Q8)/
    784932664905 - (939308797857124461032*Q3*Q8^2)/21113648650163500875 + 
   (926122329925396352*Q4*Q8^2)/156397397408618525], 
 [Q0^2 + (1284*Q0*Q1)/13 + (1728*Q1^2)/13 + (800*Q2^2)/13 - (96*Q3^2)/65 + 
   (40*Q4^2)/39 - (407887200*Q5^2)/313788397 - (60*Q6^2)/91 - (60*Q7^2)/91 - 
   (407887200*Q8^2)/313788397, Q0*Q2 - (4*Q3*Q4)/135 + (2940*Q5^2)/83521 + 
   Q6^2/70 - Q7^2/70 + (339808*Q5*Q8)/4259571 - (2940*Q8^2)/83521, 
  Q0^3 - (49474368*Q1^3)/764093 - (2774290381670552508*Q1^2*Q2)/
    358456604088583 + (232307880*Q1*Q2^2)/764093 - 
   (1234936969009361535*Q2^3)/358456604088583 + (14135256*Q1*Q3^2)/3820465 + 
   (147173444952663534*Q2*Q3^2)/1792283020442915 - 
   (2667673806985500652*Q1*Q3*Q4)/16130547183986235 - 
   (27408784*Q2*Q3*Q4)/20630511 + (1229704*Q1*Q4^2)/2292279 - 
   (51924971560979224*Q2*Q4^2)/879848028217431 + 
   (35412797831832992453940*Q1*Q5^2)/176576959483548046423 + 
   (12588358560602198160*Q2*Q5^2)/152729360729622677 + 
   (131330957719479156*Q3*Q5*Q6)/135469022760554483 + 
   (350591446737568*Q4*Q5*Q6)/1184860257380943 + 
   (1953242086366045947*Q1*Q6^2)/25091962286200810 + 
   (89349523465382854*Q2*Q6^2)/2509196228620081 - 
   (151695153758448024*Q3*Q5*Q7)/677345113802772415 - 
   (119200713232112*Q4*Q5*Q7)/1184860257380943 - (1320537904433694*Q1*Q6*Q7)/
    965075472546185 + (31410186*Q2*Q6*Q7)/5348651 - 
   (2018473172807424987*Q1*Q7^2)/25091962286200810 + 
   (93023618628034586*Q2*Q7^2)/2509196228620081 + 
   (556947873428111851571888*Q1*Q5*Q8)/1236038716384836324961 - 
   (736565591936720*Q2*Q5*Q8)/55330042529751 - (555758081851833864*Q3*Q6*Q8)/
    677345113802772415 + (577419284965648*Q4*Q6*Q8)/1184860257380943 - 
   (192033346456183404*Q3*Q7*Q8)/677345113802772415 - 
   (60447271137248*Q4*Q7*Q8)/107714568852813 + (99888306743904*Q0*Q8^2)/
    18443347509917 - (32552354278726421030676*Q1*Q8^2)/
    176576959483548046423 + (9820871332709654640*Q2*Q8^2)/152729360729622677, 
  Q0^2*Q1 + (53128368*Q1^3)/4098317 + (36720465928714368*Q1^2*Q2)/
    21127811829397 - (255939700*Q1*Q2^2)/4098317 + 
   (16345607220579360*Q2^3)/21127811829397 - (16246968*Q1*Q3^2)/20491585 - 
   (1947985512512064*Q2*Q3^2)/105639059146985 + (35309290543460992*Q1*Q3*Q4)/
    950751532322865 + (36308096*Q2*Q3*Q4)/110654559 - 
   (1483768*Q1*Q4^2)/12294951 + (7560059602329344*Q2*Q4^2)/570450919393719 - 
   (467746297093812741840*Q1*Q5^2)/10407632976552781957 - 
   (166009183466641440*Q2*Q5^2)/9002030252794943 - 
   (1677990116309184*Q3*Q5*Q6)/7984687655217497 - 
   (33264685597696*Q4*Q5*Q6)/488858427870459 - (12933422862223746*Q1*Q6^2)/
    739473414028895 - (1185362867830532*Q2*Q6^2)/147894682805779 + 
   (1756490428512384*Q3*Q5*Q7)/39923438276087485 + 
   (9311703371264*Q4*Q5*Q7)/488858427870459 + (17478619919424*Q1*Q6*Q7)/
    56882570309915 - (35564232*Q2*Q6*Q7)/28688219 + 
   (13351358971827486*Q1*Q7^2)/739473414028895 - (1228525308691708*Q2*Q7^2)/
    147894682805779 - (7371753708770745870848*Q1*Q5*Q8)/
    72853430835869473699 + (789709706242240*Q2*Q5*Q8)/296770228114119 + 
   (7104661291281024*Q3*Q6*Q8)/39923438276087485 - 
   (877398685184*Q4*Q6*Q8)/8285736065601 + (2240228134098624*Q3*Q7*Q8)/
    39923438276087485 + (60824372847616*Q4*Q7*Q8)/488858427870459 - 
   (120312931974144*Q0*Q8^2)/98923409371373 + (431839438020505448496*Q1*Q8^2)/
    10407632976552781957 - (130599047676987360*Q2*Q8^2)/9002030252794943, 
  Q0^2*Q2 + (1728*Q1^2*Q2)/13 + (800*Q2^3)/13 - (96*Q2*Q3^2)/65 + 
   (1712*Q1*Q3*Q4)/585 + (40*Q2*Q4^2)/39 - (3774960*Q1*Q5^2)/1085773 - 
   (407887200*Q2*Q5^2)/313788397 - (642*Q1*Q6^2)/455 - (60*Q2*Q6^2)/91 + 
   (642*Q1*Q7^2)/455 - (60*Q2*Q7^2)/91 - (145437824*Q1*Q5*Q8)/18458141 + 
   (3774960*Q1*Q8^2)/1085773 - (407887200*Q2*Q8^2)/313788397, 
  Q0^2*Q3 - (11732112*Q1^2*Q3)/1939985 + (2472428*Q2^2*Q3)/1163991 + 
   (2639416*Q3^3)/9699925 - (42663040*Q1*Q2*Q4)/3491973 - 
   (128363368*Q3*Q4^2)/282849813 - (2967959486240*Q3*Q5^2)/9365304359293 + 
   (20792598417472*Q4*Q5^2)/84287739233637 + (1166087712*Q1*Q5*Q6)/
    1906229261 + (4028246120*Q2*Q5*Q6)/5718687783 + 
   (568828*Q3*Q6^2)/13579895 + (54252424*Q4*Q6^2)/366657165 + 
   (1272315600*Q1*Q5*Q7)/1906229261 - (209488880*Q2*Q5*Q7)/5718687783 - 
   (8190208*Q4*Q6*Q7)/122219055 + (568828*Q3*Q7^2)/13579895 - 
   (54252424*Q4*Q7^2)/366657165 + (878487879689728*Q4*Q5*Q8)/
    758589653102733 + (1272315600*Q1*Q6*Q8)/1906229261 + 
   (209488880*Q2*Q6*Q8)/5718687783 - (1166087712*Q1*Q7*Q8)/1906229261 + 
   (4028246120*Q2*Q7*Q8)/5718687783 - (2967959486240*Q3*Q8^2)/9365304359293 - 
   (20792598417472*Q4*Q8^2)/84287739233637, (-3489912*Q1*Q2*Q3)/202421 + 
   Q0^2*Q4 - (125136*Q1^2*Q4)/202421 - (1377600*Q2^2*Q4)/202421 - 
   (1642352*Q3^2*Q4)/3036315 - (38920*Q4^3)/607263 + 
   (3816901477368*Q3*Q5^2)/4885950854549 - (1193947017480*Q4*Q5^2)/
    4885950854549 - (1494537480*Q1*Q5*Q6)/994494373 + 
   (1718184600*Q2*Q5*Q6)/994494373 + (2362239*Q3*Q6^2)/7084735 + 
   (136383*Q4*Q6^2)/1416947 + (24267600*Q1*Q5*Q7)/994494373 + 
   (2759784660*Q2*Q5*Q7)/994494373 + (132894*Q3*Q6*Q7)/1012105 - 
   (2362239*Q3*Q7^2)/7084735 + (136383*Q4*Q7^2)/1416947 + 
   (590547875568*Q3*Q5*Q8)/287408873797 - (24267600*Q1*Q6*Q8)/994494373 + 
   (2759784660*Q2*Q6*Q8)/994494373 - (1494537480*Q1*Q7*Q8)/994494373 - 
   (1718184600*Q2*Q7*Q8)/994494373 - (3816901477368*Q3*Q8^2)/4885950854549 - 
   (1193947017480*Q4*Q8^2)/4885950854549, 
  Q0^2*Q5 - (4367853774834768*Q1^2*Q5)/1089857078468533 + 
   (91367304968757986496*Q1*Q2*Q5)/8820213336045837569 + 
   (2180289257591840*Q2^2*Q5)/1089857078468533 + 
   (86865978330336*Q3^2*Q5)/5449285392342665 + 
   (109223389071497678752*Q3*Q4*Q5)/396909600122062690605 - 
   (160032666514520*Q4^2*Q5)/3269571235405599 - 
   (48095709250412635427185920*Q5^3)/212898507993526591484529761 + 
   (191167652073534837084*Q1*Q3*Q6)/308707466761604314915 + 
   (75982209454371286152*Q2*Q3*Q6)/308707466761604314915 - 
   (993279391405702224*Q1*Q4*Q6)/61741493352320862983 - 
   (48681421787134645184*Q2*Q4*Q6)/185224480056962588949 - 
   (7356559621228128*Q5*Q6^2)/111085810277655385 + 
   (23508277040306174400*Q1*Q3*Q7)/61741493352320862983 - 
   (37314113817887862432*Q2*Q3*Q7)/44101066680229187845 + 
   (9649729870220585748*Q1*Q4*Q7)/61741493352320862983 + 
   (38622790872231867832*Q2*Q4*Q7)/185224480056962588949 + 
   (542452922060189424*Q5*Q6*Q7)/61741493352320862983 + 
   (96103586075895696*Q5*Q7^2)/777600671943587695 - 
   (2717105368086720*Q1^2*Q8)/1089857078468533 - 
   (21793119877523515608*Q1*Q2*Q8)/8820213336045837569 + 
   (2689729069651920*Q2^2*Q8)/1089857078468533 - (391201843849344*Q3^2*Q8)/
    5449285392342665 - (29109432019264030592*Q3*Q4*Q8)/
    132303200040687563535 + (25974203741760*Q4^2*Q8)/1089857078468533 - 
   (112534554675276374945752448*Q5^2*Q8)/212898507993526591484529761 + 
   (46201439447430528*Q6^2*Q8)/777600671943587695 + 
   (1435243214511162624*Q6*Q7*Q8)/61741493352320862983 - 
   (90832106117573328*Q7^2*Q8)/777600671943587695 + 
   (129385258056818575764242304*Q5*Q8^2)/212898507993526591484529761 - 
   (30228581044043928924416640*Q8^3)/212898507993526591484529761, 
  (-325314803132950176*Q1*Q3*Q5)/384287911986471433 - 
   (275229922106225856*Q2*Q3*Q5)/384287911986471433 + 
   (53266845420714240*Q1*Q4*Q5)/384287911986471433 + 
   (322984116395194240*Q2*Q4*Q5)/384287911986471433 + Q0^2*Q6 - 
   (405291981408336*Q1^2*Q6)/78218585790041 - (716893982188176*Q1*Q2*Q6)/
    78218585790041 - (212434331949760*Q2^2*Q6)/78218585790041 - 
   (4144292812896*Q3^2*Q6)/391092928950205 - (1530855894152096*Q3*Q4*Q6)/
    10559509081655535 - (7966291286200*Q4^2*Q6)/234655757370123 + 
   (165542131084965096000*Q5^2*Q6)/1888006511589534150329 + 
   (169384995272392*Q6^3)/2737650502651435 + (33545021663520*Q1^2*Q7)/
    78218585790041 - (93446611870968*Q1*Q2*Q7)/78218585790041 - 
   (176930319361920*Q2^2*Q7)/78218585790041 + (47235694426272*Q3^2*Q7)/
    391092928950205 - (47107047182656*Q3*Q4*Q7)/3519836360551845 - 
   (2000332198080*Q4^2*Q7)/78218585790041 - (132605956407471099840*Q5^2*Q7)/
    1888006511589534150329 - (33377432039544*Q6^2*Q7)/2737650502651435 - 
   (3877026388936*Q6*Q7^2)/391092928950205 + (75736051270104*Q7^3)/
    2737650502651435 + (576172326769034688*Q1*Q3*Q8)/384287911986471433 - 
   (66798871079039232*Q2*Q3*Q8)/384287911986471433 - 
   (200912746465236960*Q1*Q4*Q8)/384287911986471433 + 
   (829306893176090560*Q2*Q4*Q8)/1152863735959414299 + 
   (3533095931355517873024*Q5*Q6*Q8)/5664019534768602450987 + 
   (19277042414886859904*Q5*Q7*Q8)/1888006511589534150329 - 
   (122825922681196123200*Q6*Q8^2)/1888006511589534150329 - 
   (113672901417358906560*Q7*Q8^2)/1888006511589534150329, 
  (576172326769034688*Q1*Q3*Q5)/384287911986471433 + 
   (66798871079039232*Q2*Q3*Q5)/384287911986471433 + 
   (200912746465236960*Q1*Q4*Q5)/384287911986471433 + 
   (829306893176090560*Q2*Q4*Q5)/1152863735959414299 - 
   (33545021663520*Q1^2*Q6)/78218585790041 - (93446611870968*Q1*Q2*Q6)/
    78218585790041 + (176930319361920*Q2^2*Q6)/78218585790041 - 
   (47235694426272*Q3^2*Q6)/391092928950205 - (47107047182656*Q3*Q4*Q6)/
    3519836360551845 + (2000332198080*Q4^2*Q6)/78218585790041 + 
   (113672901417358906560*Q5^2*Q6)/1888006511589534150329 - 
   (75736051270104*Q6^3)/2737650502651435 + Q0^2*Q7 - 
   (405291981408336*Q1^2*Q7)/78218585790041 + (716893982188176*Q1*Q2*Q7)/
    78218585790041 - (212434331949760*Q2^2*Q7)/78218585790041 - 
   (4144292812896*Q3^2*Q7)/391092928950205 + (1530855894152096*Q3*Q4*Q7)/
    10559509081655535 - (7966291286200*Q4^2*Q7)/234655757370123 - 
   (122825922681196123200*Q5^2*Q7)/1888006511589534150329 - 
   (3877026388936*Q6^2*Q7)/391092928950205 + (33377432039544*Q6*Q7^2)/
    2737650502651435 + (169384995272392*Q7^3)/2737650502651435 + 
   (325314803132950176*Q1*Q3*Q8)/384287911986471433 - 
   (275229922106225856*Q2*Q3*Q8)/384287911986471433 + 
   (53266845420714240*Q1*Q4*Q8)/384287911986471433 - 
   (322984116395194240*Q2*Q4*Q8)/384287911986471433 + 
   (19277042414886859904*Q5*Q6*Q8)/1888006511589534150329 - 
   (3533095931355517873024*Q5*Q7*Q8)/5664019534768602450987 + 
   (132605956407471099840*Q6*Q8^2)/1888006511589534150329 + 
   (165542131084965096000*Q7*Q8^2)/1888006511589534150329, 
  (2717105368086720*Q1^2*Q5)/1089857078468533 - 
   (21793119877523515608*Q1*Q2*Q5)/8820213336045837569 - 
   (2689729069651920*Q2^2*Q5)/1089857078468533 + (391201843849344*Q3^2*Q5)/
    5449285392342665 - (29109432019264030592*Q3*Q4*Q5)/
    132303200040687563535 - (25974203741760*Q4^2*Q5)/1089857078468533 + 
   (30228581044043928924416640*Q5^3)/212898507993526591484529761 + 
   (23508277040306174400*Q1*Q3*Q6)/61741493352320862983 + 
   (37314113817887862432*Q2*Q3*Q6)/44101066680229187845 - 
   (9649729870220585748*Q1*Q4*Q6)/61741493352320862983 + 
   (38622790872231867832*Q2*Q4*Q6)/185224480056962588949 + 
   (90832106117573328*Q5*Q6^2)/777600671943587695 - 
   (191167652073534837084*Q1*Q3*Q7)/308707466761604314915 + 
   (75982209454371286152*Q2*Q3*Q7)/308707466761604314915 - 
   (993279391405702224*Q1*Q4*Q7)/61741493352320862983 + 
   (48681421787134645184*Q2*Q4*Q7)/185224480056962588949 + 
   (1435243214511162624*Q5*Q6*Q7)/61741493352320862983 - 
   (46201439447430528*Q5*Q7^2)/777600671943587695 + Q0^2*Q8 - 
   (4367853774834768*Q1^2*Q8)/1089857078468533 - 
   (91367304968757986496*Q1*Q2*Q8)/8820213336045837569 + 
   (2180289257591840*Q2^2*Q8)/1089857078468533 + 
   (86865978330336*Q3^2*Q8)/5449285392342665 - 
   (109223389071497678752*Q3*Q4*Q8)/396909600122062690605 - 
   (160032666514520*Q4^2*Q8)/3269571235405599 + 
   (129385258056818575764242304*Q5^2*Q8)/212898507993526591484529761 + 
   (96103586075895696*Q6^2*Q8)/777600671943587695 - 
   (542452922060189424*Q6*Q7*Q8)/61741493352320862983 - 
   (7356559621228128*Q7^2*Q8)/111085810277655385 + 
   (112534554675276374945752448*Q5*Q8^2)/212898507993526591484529761 - 
   (48095709250412635427185920*Q8^3)/212898507993526591484529761, 
  Q0*Q1^2 + (4977588*Q1^3)/4098317 - (28598493713952*Q1^2*Q2)/1625216294569 + 
   (15434275*Q1*Q2^2)/12294951 - (12730223692040*Q2^3)/1625216294569 - 
   (141922*Q1*Q3^2)/20491585 + (1517122673296*Q2*Q3^2)/8126081472845 - 
   (82498342391264*Q1*Q3*Q4)/219404199766815 - (1102816*Q2*Q3*Q4)/331963677 + 
   (142696*Q1*Q4^2)/12294951 - (17663690659648*Q2*Q4^2)/131642519860089 + 
   (353752044532562460*Q1*Q5^2)/800587152042521689 + 
   (129290641329160*Q2*Q5^2)/692463865599611 + (16988996504688*Q3*Q5*Q6)/
    7984687655217497 + (1010375964416*Q4*Q5*Q6)/1466575283611377 + 
   (19386071610363*Q1*Q6^2)/113765140619830 + (2769539410819*Q2*Q6^2)/
    34129542185949 - (17783781597088*Q3*Q5*Q7)/39923438276087485 - 
   (282832111744*Q4*Q5*Q7)/1466575283611377 - (176964220368*Q1*Q6*Q7)/
    56882570309915 + (360074*Q2*Q6*Q7)/28688219 - 
   (21555956168533*Q1*Q7^2)/113765140619830 + (2870386235261*Q2*Q7^2)/
    34129542185949 + (17223723618623238016*Q1*Q5*Q8)/16812330192892955469 - 
   (23986509769040*Q2*Q5*Q8)/890310684342357 - (71931928961568*Q3*Q6*Q8)/
    39923438276087485 + (26649960064*Q4*Q6*Q8)/24857208196803 - 
   (22681437494768*Q3*Q7*Q8)/39923438276087485 - 
   (1847469268736*Q4*Q7*Q8)/1466575283611377 + (1218121585408*Q0*Q8^2)/
    98923409371373 - (346859898702887844*Q1*Q8^2)/800587152042521689 + 
   (101712653954040*Q2*Q8^2)/692463865599611, Q0*Q1*Q2 - (4*Q1*Q3*Q4)/135 + 
   (2940*Q1*Q5^2)/83521 + (Q1*Q6^2)/70 - (Q1*Q7^2)/70 + 
   (339808*Q1*Q5*Q8)/4259571 - (2940*Q1*Q8^2)/83521, 
  Q0*Q1*Q3 + (2729604*Q1^2*Q3)/1939985 + (2100587*Q2^2*Q3)/3491973 - 
   (515306*Q3^3)/29099775 + (1295840*Q1*Q2*Q4)/10475919 + 
   (12710408*Q3*Q4^2)/848549439 - (279615739760*Q3*Q5^2)/28095913077879 - 
   (631550886512*Q4*Q5^2)/252863217700911 - (11806184*Q1*Q5*Q6)/1906229261 - 
   (122353270*Q2*Q5*Q6)/17156063349 - (289238*Q3*Q6^2)/40739685 - 
   (1647854*Q4*Q6^2)/1099971495 - (12881700*Q1*Q5*Q7)/1906229261 + 
   (6362980*Q2*Q5*Q7)/17156063349 + (248768*Q4*Q6*Q7)/366657165 - 
   (289238*Q3*Q7^2)/40739685 + (1647854*Q4*Q7^2)/1099971495 - 
   (26683043074688*Q4*Q5*Q8)/2275768959308199 - 
   (12881700*Q1*Q6*Q8)/1906229261 - (6362980*Q2*Q6*Q8)/17156063349 + 
   (11806184*Q1*Q7*Q8)/1906229261 - (122353270*Q2*Q7*Q8)/17156063349 - 
   (279615739760*Q3*Q8^2)/28095913077879 + (631550886512*Q4*Q8^2)/
    252863217700911, (35334*Q1*Q2*Q3)/202421 + Q0*Q1*Q4 + 
   (273684*Q1^2*Q4)/202421 + (420200*Q2^2*Q4)/607263 - 
   (86324*Q3^2*Q4)/9108945 + (6700*Q4^3)/607263 - 
   (38644641126*Q3*Q5^2)/4885950854549 - (52214660190*Q4*Q5^2)/
    4885950854549 + (15131610*Q1*Q5*Q6)/994494373 - 
   (17395950*Q2*Q5*Q6)/994494373 - (95667*Q3*Q6^2)/28338940 - 
   (43359*Q4*Q6^2)/5667788 - (245700*Q1*Q5*Q7)/994494373 - 
   (27941745*Q2*Q5*Q7)/994494373 - (2691*Q3*Q6*Q7)/2024210 + 
   (95667*Q3*Q7^2)/28338940 - (43359*Q4*Q7^2)/5667788 - 
   (5979067276*Q3*Q5*Q8)/287408873797 + (245700*Q1*Q6*Q8)/994494373 - 
   (27941745*Q2*Q6*Q8)/994494373 + (15131610*Q1*Q7*Q8)/994494373 + 
   (17395950*Q2*Q7*Q8)/994494373 + (38644641126*Q3*Q8^2)/4885950854549 - 
   (52214660190*Q4*Q8^2)/4885950854549, 
  Q0*Q1*Q5 + (1510946363447412*Q1^2*Q5)/1089857078468533 - 
   (925058383640073072*Q1*Q2*Q5)/8820213336045837569 + 
   (656964098462720*Q2^2*Q5)/1089857078468533 - (82364125585104*Q3^2*Q5)/
    5449285392342665 - (3317532845629602392*Q3*Q4*Q5)/
    1190728800366188071815 + (35572202339120*Q4^2*Q5)/3269571235405599 - 
   (2314959424288965340436760*Q5^3)/212898507993526591484529761 - 
   (1935498035012424363*Q1*Q3*Q6)/308707466761604314915 - 
   (769290282637715514*Q2*Q3*Q6)/308707466761604314915 + 
   (10056567046942468*Q1*Q4*Q6)/61741493352320862983 + 
   (1478641315964370064*Q2*Q4*Q6)/555673440170887766847 - 
   (4669549603681903*Q5*Q6^2)/777600671943587695 - 
   (238012150719610800*Q1*Q3*Q7)/61741493352320862983 + 
   (377790871987961224*Q2*Q3*Q7)/44101066680229187845 - 
   (97699757253012161*Q1*Q4*Q7)/61741493352320862983 - 
   (1173122152661248322*Q2*Q4*Q7)/555673440170887766847 - 
   (5492124600297868*Q5*Q6*Q7)/61741493352320862983 - 
   (6163937099412747*Q5*Q7^2)/777600671943587695 + 
   (27509633789040*Q1^2*Q8)/1089857078468533 + (220646852342527806*Q1*Q2*Q8)/
    8820213336045837569 - (27232459427940*Q2^2*Q8)/1089857078468533 + 
   (3960766331808*Q3^2*Q8)/5449285392342665 + (884164991239328032*Q3*Q4*Q8)/
    396909600122062690605 - (262978698320*Q4^2*Q8)/1089857078468533 + 
   (3418105632660263724987808*Q5^2*Q8)/638695523980579774453589283 - 
   (467771583190496*Q6^2*Q8)/777600671943587695 - 
   (14531278651592768*Q6*Q7*Q8)/61741493352320862983 + 
   (919639703682596*Q7^2*Q8)/777600671943587695 - 
   (4111885105748471372748728*Q5*Q8^2)/212898507993526591484529761 + 
   (306052611816644140200480*Q8^3)/212898507993526591484529761, 
  (3293685701501832*Q1*Q3*Q5)/384287911986471433 + 
   (2786595784564592*Q2*Q3*Q5)/384287911986471433 - 
   (539306067343680*Q1*Q4*Q5)/384287911986471433 - 
   (9810265217611040*Q2*Q4*Q5)/1152863735959414299 + Q0*Q1*Q6 + 
   (109369557635124*Q1^2*Q6)/78218585790041 + (7258272405332*Q1*Q2*Q6)/
    78218585790041 + (152655408755560*Q2^2*Q6)/234655757370123 - 
   (5806159212832*Q3^2*Q6)/391092928950205 + (46497959401816*Q3*Q4*Q6)/
    31678527244966605 + (2517371665360*Q4^2*Q6)/234655757370123 - 
   (26523681970377069800*Q5^2*Q6)/1888006511589534150329 - 
   (59970982886807*Q6^3)/8212951507954305 - (339630281640*Q1^2*Q7)/
    78218585790041 + (946110556326*Q1*Q2*Q7)/78218585790041 + 
   (1791350585440*Q2^2*Q7)/78218585790041 - (478243012104*Q3^2*Q7)/
    391092928950205 + (1430821526576*Q3*Q4*Q7)/10559509081655535 + 
   (20252584560*Q4^2*Q7)/78218585790041 + (1342583670792152880*Q5^2*Q7)/
    1888006511589534150329 + (337933501958*Q6^2*Q7)/2737650502651435 - 
   (54001790503783*Q6*Q7^2)/8212951507954305 - (766798026878*Q7^3)/
    2737650502651435 - (5833520442365616*Q1*Q3*Q8)/384287911986471433 + 
   (676312557653824*Q2*Q3*Q8)/384287911986471433 + 
   (2034163320909720*Q1*Q4*Q8)/384287911986471433 - 
   (25189228063759760*Q2*Q4*Q8)/3458591207878242897 - 
   (107313661466405916704*Q5*Q6*Q8)/16992058604305807352961 - 
   (585517643442825184*Q5*Q7*Q8)/5664019534768602450987 - 
   (23604067718850515400*Q6*Q8^2)/1888006511589534150329 + 
   (1150893861702231920*Q7*Q8^2)/1888006511589534150329, 
  (-5833520442365616*Q1*Q3*Q5)/384287911986471433 - 
   (676312557653824*Q2*Q3*Q5)/384287911986471433 - 
   (2034163320909720*Q1*Q4*Q5)/384287911986471433 - 
   (25189228063759760*Q2*Q4*Q5)/3458591207878242897 + 
   (339630281640*Q1^2*Q6)/78218585790041 + (946110556326*Q1*Q2*Q6)/
    78218585790041 - (1791350585440*Q2^2*Q6)/78218585790041 + 
   (478243012104*Q3^2*Q6)/391092928950205 + (1430821526576*Q3*Q4*Q6)/
    10559509081655535 - (20252584560*Q4^2*Q6)/78218585790041 - 
   (1150893861702231920*Q5^2*Q6)/1888006511589534150329 + 
   (766798026878*Q6^3)/2737650502651435 + Q0*Q1*Q7 + 
   (109369557635124*Q1^2*Q7)/78218585790041 - (7258272405332*Q1*Q2*Q7)/
    78218585790041 + (152655408755560*Q2^2*Q7)/234655757370123 - 
   (5806159212832*Q3^2*Q7)/391092928950205 - (46497959401816*Q3*Q4*Q7)/
    31678527244966605 + (2517371665360*Q4^2*Q7)/234655757370123 - 
   (23604067718850515400*Q5^2*Q7)/1888006511589534150329 - 
   (54001790503783*Q6^2*Q7)/8212951507954305 - (337933501958*Q6*Q7^2)/
    2737650502651435 - (59970982886807*Q7^3)/8212951507954305 - 
   (3293685701501832*Q1*Q3*Q8)/384287911986471433 + 
   (2786595784564592*Q2*Q3*Q8)/384287911986471433 - 
   (539306067343680*Q1*Q4*Q8)/384287911986471433 + 
   (9810265217611040*Q2*Q4*Q8)/1152863735959414299 - 
   (585517643442825184*Q5*Q6*Q8)/5664019534768602450987 + 
   (107313661466405916704*Q5*Q7*Q8)/16992058604305807352961 - 
   (1342583670792152880*Q6*Q8^2)/1888006511589534150329 - 
   (26523681970377069800*Q7*Q8^2)/1888006511589534150329, 
  (-27509633789040*Q1^2*Q5)/1089857078468533 + (220646852342527806*Q1*Q2*Q5)/
    8820213336045837569 + (27232459427940*Q2^2*Q5)/1089857078468533 - 
   (3960766331808*Q3^2*Q5)/5449285392342665 + (884164991239328032*Q3*Q4*Q5)/
    396909600122062690605 + (262978698320*Q4^2*Q5)/1089857078468533 - 
   (306052611816644140200480*Q5^3)/212898507993526591484529761 - 
   (238012150719610800*Q1*Q3*Q6)/61741493352320862983 - 
   (377790871987961224*Q2*Q3*Q6)/44101066680229187845 + 
   (97699757253012161*Q1*Q4*Q6)/61741493352320862983 - 
   (1173122152661248322*Q2*Q4*Q6)/555673440170887766847 - 
   (919639703682596*Q5*Q6^2)/777600671943587695 + 
   (1935498035012424363*Q1*Q3*Q7)/308707466761604314915 - 
   (769290282637715514*Q2*Q3*Q7)/308707466761604314915 + 
   (10056567046942468*Q1*Q4*Q7)/61741493352320862983 - 
   (1478641315964370064*Q2*Q4*Q7)/555673440170887766847 - 
   (14531278651592768*Q5*Q6*Q7)/61741493352320862983 + 
   (467771583190496*Q5*Q7^2)/777600671943587695 + Q0*Q1*Q8 + 
   (1510946363447412*Q1^2*Q8)/1089857078468533 + 
   (925058383640073072*Q1*Q2*Q8)/8820213336045837569 + 
   (656964098462720*Q2^2*Q8)/1089857078468533 - (82364125585104*Q3^2*Q8)/
    5449285392342665 + (3317532845629602392*Q3*Q4*Q8)/
    1190728800366188071815 + (35572202339120*Q4^2*Q8)/3269571235405599 - 
   (4111885105748471372748728*Q5^2*Q8)/212898507993526591484529761 - 
   (6163937099412747*Q6^2*Q8)/777600671943587695 + 
   (5492124600297868*Q6*Q7*Q8)/61741493352320862983 - 
   (4669549603681903*Q7^2*Q8)/777600671943587695 - 
   (3418105632660263724987808*Q5*Q8^2)/638695523980579774453589283 - 
   (2314959424288965340436760*Q8^3)/212898507993526591484529761, 
  Q0*Q2^2 - (4*Q2*Q3*Q4)/135 + (2940*Q2*Q5^2)/83521 + (Q2*Q6^2)/70 - 
   (Q2*Q7^2)/70 + (339808*Q2*Q5*Q8)/4259571 - (2940*Q2*Q8^2)/83521, 
  Q0*Q2*Q3 - (4*Q3^2*Q4)/135 + (2940*Q3*Q5^2)/83521 + (Q3*Q6^2)/70 - 
   (Q3*Q7^2)/70 + (339808*Q3*Q5*Q8)/4259571 - (2940*Q3*Q8^2)/83521, 
  Q0*Q2*Q4 - (4*Q3*Q4^2)/135 + (2940*Q4*Q5^2)/83521 + (Q4*Q6^2)/70 - 
   (Q4*Q7^2)/70 + (339808*Q4*Q5*Q8)/4259571 - (2940*Q4*Q8^2)/83521, 
  Q0*Q2*Q5 - (4*Q3*Q4*Q5)/135 + (2940*Q5^3)/83521 + (Q5*Q6^2)/70 - 
   (Q5*Q7^2)/70 + (339808*Q5^2*Q8)/4259571 - (2940*Q5*Q8^2)/83521, 
  Q0*Q2*Q6 - (4*Q3*Q4*Q6)/135 + (2940*Q5^2*Q6)/83521 + Q6^3/70 - 
   (Q6*Q7^2)/70 + (339808*Q5*Q6*Q8)/4259571 - (2940*Q6*Q8^2)/83521, 
  Q0*Q2*Q7 - (4*Q3*Q4*Q7)/135 + (2940*Q5^2*Q7)/83521 + (Q6^2*Q7)/70 - 
   Q7^3/70 + (339808*Q5*Q7*Q8)/4259571 - (2940*Q7*Q8^2)/83521, 
  Q0*Q2*Q8 - (4*Q3*Q4*Q8)/135 + (2940*Q5^2*Q8)/83521 + (Q6^2*Q8)/70 - 
   (Q7^2*Q8)/70 + (339808*Q5*Q8^2)/4259571 - (2940*Q8^3)/83521, 
  (881798400*Q1^3)/45081487 + (2423255728629801630*Q1^2*Q2)/
    1626841510863569 - (4714216200*Q1*Q2^2)/45081487 + 
   (2157357502603364575*Q2^3)/3253683021727138 + Q0*Q3^2 - 
   (217236*Q1*Q3^2)/45081487 - (25710278631249323*Q2*Q3^2)/1626841510863569 + 
   (1398077694592449082*Q1*Q3*Q4)/43924720793316363 - 
   (41508950*Q2*Q3*Q4)/135244461 - (3674160*Q1*Q4^2)/45081487 + 
   (136064507477744420*Q2*Q4^2)/11979469307268099 - 
   (30791130891651470467650*Q1*Q5^2)/801387739194564210689 - 
   (10524635306957184750*Q2*Q5^2)/693156329465210611 - 
   (133242310743465850*Q3*Q5*Q6)/614820949451747269 - 
   (1018581397636940*Q4*Q5*Q6)/16132328119725147 - 
   (684604444724708003*Q1*Q6^2)/45551562304179932 - 
   (304088620502129895*Q2*Q6^2)/45551562304179932 - 
   (29773333856812892*Q3*Q5*Q7)/614820949451747269 + 
   (90977615194960*Q4*Q5*Q7)/16132328119725147 + (230689697295843*Q1*Q6*Q7)/
    875991582772691 - (294002145*Q2*Q6*Q7)/315570409 + 
   (703063092583781243*Q1*Q7^2)/45551562304179932 - 
   (333100282643583705*Q2*Q7^2)/45551562304179932 - 
   (1459429554039876480204040*Q1*Q5*Q8)/16829142523085848424469 + 
   (5805211953865800*Q2*Q5*Q8)/1088157503085103 + 
   (40813927786622588*Q3*Q6*Q8)/614820949451747269 - 
   (21893157861760*Q4*Q6*Q8)/273429290164833 + (52075856160945278*Q3*Q7*Q8)/
    614820949451747269 + (149315532129340*Q4*Q7*Q8)/1466575283611377 - 
   (1134240983140720*Q0*Q8^2)/1088157503085103 + 
   (28574300098285452416610*Q1*Q8^2)/801387739194564210689 - 
   (9049124913647823250*Q2*Q8^2)/693156329465210611, 
  (180663615*Q1^2*Q2)/8918 + (83837025*Q2^3)/8918 - (994005*Q2*Q3^2)/4459 + 
   Q0*Q3*Q4 + (1963174*Q1*Q3*Q4)/4459 + (6330230*Q2*Q4^2)/40131 - 
   (2292142214025*Q1*Q5^2)/4393037558 - (3094656574725*Q2*Q5^2)/15375631453 - 
   (406755*Q3*Q5*Q6)/1685159 - (3280*Q4*Q5*Q6)/4913 - 
   (106199883*Q1*Q6^2)/499408 - (24776415*Q2*Q6^2)/249704 - 
   (842400*Q3*Q5*Q7)/1685159 - (1480*Q4*Q5*Q7)/4913 + (1215*Q1*Q6*Q7)/19208 + 
   (106199883*Q1*Q7^2)/499408 - (24776415*Q2*Q7^2)/249704 - 
   (18192601243305*Q1*Q5*Q8)/15375631453 + (842400*Q3*Q6*Q8)/1685159 - 
   (1480*Q4*Q6*Q8)/4913 - (406755*Q3*Q7*Q8)/1685159 + (3280*Q4*Q7*Q8)/4913 + 
   (2292142214025*Q1*Q8^2)/4393037558 - (3094656574725*Q2*Q8^2)/15375631453, 
  Q0*Q3*Q5 + (743973006496836*Q1*Q3*Q5)/547530100530287 + 
   (494736425805964248*Q2*Q3*Q5)/4431161103591612691 + 
   (1448274095818815210*Q1*Q4*Q5)/4431161103591612691 + 
   (3391776632305930*Q2*Q4*Q5)/4927770904772583 - 
   (7967643696026517330*Q1^2*Q6)/31018127725141288837 - 
   (34765372747337993319*Q1*Q2*Q6)/62036255450282577674 + 
   (46734131169861206545*Q2^2*Q6)/62036255450282577674 - 
   (6780096439509778047*Q3^2*Q6)/155090638625706444185 - 
   (93595438294267186432*Q3*Q4*Q6)/4187447242894073992995 + 
   (65542505453436252*Q4^2*Q6)/4431161103591612691 - 
   (681547806883166924020*Q5^2*Q6)/21770294501945593150883 - 
   (37046832521023393549*Q6^3)/4342537881519780437180 + 
   (23224398037641354240*Q1^2*Q7)/31018127725141288837 + 
   (159152381844470657334*Q1*Q2*Q7)/31018127725141288837 - 
   (117072917558806252845*Q2^2*Q7)/124072510900565155348 - 
   (5118054837104225391*Q3^2*Q7)/62036255450282577674 + 
   (157046908809195780118*Q3*Q4*Q7)/1395815747631357997665 + 
   (316680808100678458*Q4^2*Q7)/31018127725141288837 - 
   (3194263834901758221415*Q5^2*Q7)/21770294501945593150883 - 
   (327939540313223227779*Q6^2*Q7)/8685075763039560874360 - 
   (35428151177788852541*Q6*Q7^2)/4342537881519780437180 + 
   (270419199893866571619*Q7^3)/8685075763039560874360 + 
   (193269268992654*Q1*Q3*Q8)/547530100530287 - 
   (1287163114425499284*Q2*Q3*Q8)/4431161103591612691 + 
   (974950392851758620*Q1*Q4*Q8)/4431161103591612691 - 
   (279377122390640*Q2*Q4*Q8)/547530100530287 - 
   (6773100987938956874432*Q5*Q6*Q8)/65310883505836779452649 - 
   (7694502445835574945582*Q5*Q7*Q8)/21770294501945593150883 + 
   (411723226669121364930*Q6*Q8^2)/21770294501945593150883 + 
   (2467633026391257666735*Q7*Q8^2)/21770294501945593150883, 
  (18512080856574530400*Q1^2*Q5)/5354467826515902629 - 
   (20301715587929678700*Q1*Q2*Q5)/5354467826515902629 - 
   (8410652942052685100*Q2^2*Q5)/5354467826515902629 + 
   (490480895500020936*Q3^2*Q5)/5354467826515902629 - 
   (3195574821590008480*Q3*Q4*Q5)/8504154783289962999 - 
   (165973761405516960*Q4^2*Q5)/5354467826515902629 + 
   (28421241278985711136402800*Q5^3)/129243836620807629304768901 + Q0*Q3*Q6 + 
   (178479011295960*Q1*Q3*Q6)/1089857078468533 + (1123857414441720*Q2*Q3*Q6)/
    1089857078468533 - (208934642877750*Q1*Q4*Q6)/1089857078468533 + 
   (2142307148460050*Q2*Q4*Q6)/3269571235405599 + 
   (1038195201717940*Q5*Q6^2)/13487324500040057 - 
   (848036523373434*Q1*Q3*Q7)/1089857078468533 + (368651970434700*Q2*Q3*Q7)/
    1089857078468533 - (28687597316100*Q1*Q4*Q7)/1089857078468533 + 
   (343097380944200*Q2*Q4*Q7)/1089857078468533 - 
   (204604180712047800*Q5*Q6*Q7)/5354467826515902629 - 
   (1380688520556550*Q5*Q7^2)/13487324500040057 + 
   (22044039829640035200*Q1^2*Q8)/5354467826515902629 - 
   (110514396899059687800*Q1*Q2*Q8)/5354467826515902629 - 
   (3716189026954762050*Q2^2*Q8)/5354467826515902629 + 
   (444729630651139092*Q3^2*Q8)/5354467826515902629 - 
   (1575288016324778000*Q3*Q4*Q8)/5354467826515902629 - 
   (88119465386485680*Q4^2*Q8)/5354467826515902629 + 
   (18113766344440976174707000*Q5^2*Q8)/22807735874260169877312159 + 
   (499071096238065*Q6^2*Q8)/13487324500040057 + 
   (226600910493181650*Q6*Q7*Q8)/5354467826515902629 - 
   (700891466678145*Q7^2*Q8)/13487324500040057 + 
   (86086462421906143383169200*Q5*Q8^2)/129243836620807629304768901 - 
   (29108766235306189281834600*Q8^3)/129243836620807629304768901, 
  (22044039829640035200*Q1^2*Q5)/5354467826515902629 + 
   (110514396899059687800*Q1*Q2*Q5)/5354467826515902629 - 
   (3716189026954762050*Q2^2*Q5)/5354467826515902629 + 
   (444729630651139092*Q3^2*Q5)/5354467826515902629 + 
   (1575288016324778000*Q3*Q4*Q5)/5354467826515902629 - 
   (88119465386485680*Q4^2*Q5)/5354467826515902629 - 
   (29108766235306189281834600*Q5^3)/129243836620807629304768901 + 
   (848036523373434*Q1*Q3*Q6)/1089857078468533 + (368651970434700*Q2*Q3*Q6)/
    1089857078468533 - (28687597316100*Q1*Q4*Q6)/1089857078468533 - 
   (343097380944200*Q2*Q4*Q6)/1089857078468533 - (700891466678145*Q5*Q6^2)/
    13487324500040057 + Q0*Q3*Q7 + (178479011295960*Q1*Q3*Q7)/
    1089857078468533 - (1123857414441720*Q2*Q3*Q7)/1089857078468533 + 
   (208934642877750*Q1*Q4*Q7)/1089857078468533 + (2142307148460050*Q2*Q4*Q7)/
    3269571235405599 - (226600910493181650*Q5*Q6*Q7)/5354467826515902629 + 
   (499071096238065*Q5*Q7^2)/13487324500040057 - 
   (18512080856574530400*Q1^2*Q8)/5354467826515902629 - 
   (20301715587929678700*Q1*Q2*Q8)/5354467826515902629 + 
   (8410652942052685100*Q2^2*Q8)/5354467826515902629 - 
   (490480895500020936*Q3^2*Q8)/5354467826515902629 - 
   (3195574821590008480*Q3*Q4*Q8)/8504154783289962999 + 
   (165973761405516960*Q4^2*Q8)/5354467826515902629 - 
   (86086462421906143383169200*Q5^2*Q8)/129243836620807629304768901 + 
   (1380688520556550*Q6^2*Q8)/13487324500040057 - 
   (204604180712047800*Q6*Q7*Q8)/5354467826515902629 - 
   (1038195201717940*Q7^2*Q8)/13487324500040057 + 
   (18113766344440976174707000*Q5*Q8^2)/22807735874260169877312159 - 
   (28421241278985711136402800*Q8^3)/129243836620807629304768901, 
  (-193269268992654*Q1*Q3*Q5)/547530100530287 - 
   (1287163114425499284*Q2*Q3*Q5)/4431161103591612691 + 
   (974950392851758620*Q1*Q4*Q5)/4431161103591612691 + 
   (279377122390640*Q2*Q4*Q5)/547530100530287 + 
   (23224398037641354240*Q1^2*Q6)/31018127725141288837 - 
   (159152381844470657334*Q1*Q2*Q6)/31018127725141288837 - 
   (117072917558806252845*Q2^2*Q6)/124072510900565155348 - 
   (5118054837104225391*Q3^2*Q6)/62036255450282577674 - 
   (157046908809195780118*Q3*Q4*Q6)/1395815747631357997665 + 
   (316680808100678458*Q4^2*Q6)/31018127725141288837 + 
   (2467633026391257666735*Q5^2*Q6)/21770294501945593150883 + 
   (270419199893866571619*Q6^3)/8685075763039560874360 + 
   (7967643696026517330*Q1^2*Q7)/31018127725141288837 - 
   (34765372747337993319*Q1*Q2*Q7)/62036255450282577674 - 
   (46734131169861206545*Q2^2*Q7)/62036255450282577674 + 
   (6780096439509778047*Q3^2*Q7)/155090638625706444185 - 
   (93595438294267186432*Q3*Q4*Q7)/4187447242894073992995 - 
   (65542505453436252*Q4^2*Q7)/4431161103591612691 - 
   (411723226669121364930*Q5^2*Q7)/21770294501945593150883 + 
   (35428151177788852541*Q6^2*Q7)/4342537881519780437180 - 
   (327939540313223227779*Q6*Q7^2)/8685075763039560874360 + 
   (37046832521023393549*Q7^3)/4342537881519780437180 + Q0*Q3*Q8 + 
   (743973006496836*Q1*Q3*Q8)/547530100530287 - (494736425805964248*Q2*Q3*Q8)/
    4431161103591612691 - (1448274095818815210*Q1*Q4*Q8)/
    4431161103591612691 + (3391776632305930*Q2*Q4*Q8)/4927770904772583 + 
   (7694502445835574945582*Q5*Q6*Q8)/21770294501945593150883 - 
   (6773100987938956874432*Q5*Q7*Q8)/65310883505836779452649 - 
   (3194263834901758221415*Q6*Q8^2)/21770294501945593150883 + 
   (681547806883166924020*Q7*Q8^2)/21770294501945593150883, 
  (-4988284560*Q1^3)/4098317 - (531292339061446701195*Q1^2*Q2)/
    3845261752950254 + (21596391855*Q1*Q2^2)/4098317 - 
   (945989727958261712475*Q2^3)/15381047011801016 + 
   (279436311*Q1*Q3^2)/4098317 + (11273819688557317719*Q2*Q3^2)/
    7690523505900508 - (34058310697643169097*Q1*Q3*Q4)/11535785258850762 - 
   (107272438*Q2*Q3*Q4)/4098317 + Q0*Q4^2 + (37177787*Q1*Q4^2)/4098317 - 
   (18230531884512566135*Q2*Q4^2)/17303677888276143 + 
   (6784485575334417187241265*Q1*Q5^2)/1894189201732606316174 + 
   (1207221923918958179130*Q2*Q5^2)/819184753004339813 + 
   (25376699745353371041*Q3*Q5*Q6)/1453213153249584454 + 
   (11210439567813820*Q4*Q5*Q6)/2118386520771989 + 
   (299260707144276995595*Q1*Q6^2)/215334658165214224 + 
   (34238327402919074247*Q2*Q6^2)/53833664541303556 - 
   (2910113486731136187*Q3*Q5*Q7)/726606576624792227 - 
   (3759395920594130*Q4*Q5*Q7)/2118386520771989 - 
   (101156198601447279*Q1*Q6*Q7)/4141051118561812 + 
   (12081860649*Q2*Q6*Q7)/114752876 - (309224087114839061643*Q1*Q7^2)/
    215334658165214224 + (35612654228248510953*Q2*Q7^2)/53833664541303556 + 
   (53329337902750681990278510*Q1*Q5*Q8)/6629662206064122106609 - 
   (22822322442867990*Q2*Q5*Q8)/98923409371373 - 
   (10648147674251340297*Q3*Q6*Q8)/726606576624792227 + 
   (311604040205930*Q4*Q6*Q8)/35904856284271 - (7581171605673520683*Q3*Q7*Q8)/
    1453213153249584454 - (21202259919417820*Q4*Q7*Q8)/2118386520771989 + 
   (9564588567491580*Q0*Q8^2)/98923409371373 - 
   (366542731441359081041625*Q1*Q8^2)/111422894219565077422 + 
   (938525371541544576870*Q2*Q8^2)/819184753004339813, 
  (-2235417013139031972*Q1*Q3*Q5)/4431161103591612691 - 
   (1462714448118138*Q2*Q3*Q5)/547530100530287 + Q0*Q4*Q5 + 
   (733888655983524*Q1*Q4*Q5)/547530100530287 + 
   (2729243767579498640*Q2*Q4*Q5)/633023014798801813 - 
   (465375324683465464896*Q1^2*Q6)/31018127725141288837 - 
   (98448083049134509434*Q1*Q2*Q6)/4431161103591612691 - 
   (82491925910492237805*Q2^2*Q6)/31018127725141288837 - 
   (1103122735529414688*Q3^2*Q6)/4431161103591612691 - 
   (59707000974967264552*Q3*Q4*Q6)/155090638625706444185 - 
   (1560888444610312086*Q4^2*Q6)/31018127725141288837 + 
   (7418009488852861723980*Q5^2*Q6)/21770294501945593150883 + 
   (81103436868341205963*Q6^3)/620362554502825776740 - 
   (9183330368212210524*Q1^2*Q7)/4431161103591612691 + 
   (221825314696999351374*Q1*Q2*Q7)/31018127725141288837 - 
   (229321064931446233035*Q2^2*Q7)/31018127725141288837 + 
   (7450316151533791965*Q3^2*Q7)/31018127725141288837 + 
   (12301625295789887584*Q3*Q4*Q7)/93054383175423866511 - 
   (8679987643276529261*Q4^2*Q7)/93054383175423866511 - 
   (963017561809364717565*Q5^2*Q7)/3110042071706513307269 + 
   (532495399168167921*Q6^2*Q7)/177246444143664507640 - 
   (89751581914130633061*Q6*Q7^2)/4342537881519780437180 + 
   (1155180402567155651931*Q7^3)/8685075763039560874360 + 
   (30299804180934556896*Q1*Q3*Q8)/4431161103591612691 - 
   (979423316418384*Q2*Q3*Q8)/547530100530287 - (129317109751476*Q1*Q4*Q8)/
    78218585790041 + (5146768016031388440*Q2*Q4*Q8)/4431161103591612691 + 
   (4386520990530397241118*Q5*Q6*Q8)/3110042071706513307269 - 
   (15693427073229519989418*Q5*Q7*Q8)/21770294501945593150883 - 
   (3313569975012269001990*Q6*Q8^2)/21770294501945593150883 - 
   (2453277409341133266135*Q7*Q8^2)/21770294501945593150883, 
  (-140076998084678477760*Q1^2*Q5)/5354467826515902629 + 
   (246079133840621266920*Q1*Q2*Q5)/5354467826515902629 + 
   (93196023364793928600*Q2^2*Q5)/5354467826515902629 - 
   (477017703533869344*Q3^2*Q5)/5354467826515902629 + 
   (41635612416580672*Q3*Q4*Q5)/18527570333965061 - 
   (1093555969211769840*Q4^2*Q5)/5354467826515902629 - 
   (253080197054954094350311920*Q5^3)/129243836620807629304768901 + 
   (4258407278469420*Q1*Q3*Q6)/1089857078468533 - 
   (814674395096910*Q2*Q3*Q6)/1089857078468533 + Q0*Q4*Q6 + 
   (82662194090760*Q1*Q4*Q6)/1089857078468533 - (3240724359613560*Q2*Q4*Q6)/
    1089857078468533 - (8482484164507812*Q5*Q6^2)/13487324500040057 + 
   (4670939694339540*Q1*Q3*Q7)/1089857078468533 - 
   (6359372831238840*Q2*Q3*Q7)/1089857078468533 + 
   (1301029037010756*Q1*Q4*Q7)/1089857078468533 + 
   (991703952626760*Q2*Q4*Q7)/1089857078468533 - (69375403713875022*Q5*Q6*Q7)/
    5354467826515902629 + (12386395875333402*Q5*Q7^2)/13487324500040057 - 
   (4635364134861552960*Q1^2*Q8)/314968695677406037 + 
   (12956319014393079360*Q1*Q2*Q8)/5354467826515902629 + 
   (3981346387201845900*Q2^2*Q8)/314968695677406037 - 
   (2589015239772092208*Q3^2*Q8)/5354467826515902629 - 
   (15112208871311204576*Q3*Q4*Q8)/16063403479547707887 + 
   (1188195702619831640*Q4^2*Q8)/5354467826515902629 - 
   (28437236036854609337183160*Q5^2*Q8)/7602578624753389959104053 + 
   (2808290609698869*Q6^2*Q8)/13487324500040057 + 
   (361270957430874294*Q6*Q7*Q8)/5354467826515902629 - 
   (9009694913711319*Q7^2*Q8)/13487324500040057 + 
   (442145904630390662840280240*Q5*Q8^2)/129243836620807629304768901 - 
   (67017245915273917893958440*Q8^3)/129243836620807629304768901, 
  (4635364134861552960*Q1^2*Q5)/314968695677406037 + 
   (12956319014393079360*Q1*Q2*Q5)/5354467826515902629 - 
   (3981346387201845900*Q2^2*Q5)/314968695677406037 + 
   (2589015239772092208*Q3^2*Q5)/5354467826515902629 - 
   (15112208871311204576*Q3*Q4*Q5)/16063403479547707887 - 
   (1188195702619831640*Q4^2*Q5)/5354467826515902629 + 
   (67017245915273917893958440*Q5^3)/129243836620807629304768901 + 
   (4670939694339540*Q1*Q3*Q6)/1089857078468533 + 
   (6359372831238840*Q2*Q3*Q6)/1089857078468533 - 
   (1301029037010756*Q1*Q4*Q6)/1089857078468533 + 
   (991703952626760*Q2*Q4*Q6)/1089857078468533 + (9009694913711319*Q5*Q6^2)/
    13487324500040057 - (4258407278469420*Q1*Q3*Q7)/1089857078468533 - 
   (814674395096910*Q2*Q3*Q7)/1089857078468533 + Q0*Q4*Q7 + 
   (82662194090760*Q1*Q4*Q7)/1089857078468533 + (3240724359613560*Q2*Q4*Q7)/
    1089857078468533 + (361270957430874294*Q5*Q6*Q7)/5354467826515902629 - 
   (2808290609698869*Q5*Q7^2)/13487324500040057 - 
   (140076998084678477760*Q1^2*Q8)/5354467826515902629 - 
   (246079133840621266920*Q1*Q2*Q8)/5354467826515902629 + 
   (93196023364793928600*Q2^2*Q8)/5354467826515902629 - 
   (477017703533869344*Q3^2*Q8)/5354467826515902629 - 
   (41635612416580672*Q3*Q4*Q8)/18527570333965061 - 
   (1093555969211769840*Q4^2*Q8)/5354467826515902629 + 
   (442145904630390662840280240*Q5^2*Q8)/129243836620807629304768901 + 
   (12386395875333402*Q6^2*Q8)/13487324500040057 + 
   (69375403713875022*Q6*Q7*Q8)/5354467826515902629 - 
   (8482484164507812*Q7^2*Q8)/13487324500040057 + 
   (28437236036854609337183160*Q5*Q8^2)/7602578624753389959104053 - 
   (253080197054954094350311920*Q8^3)/129243836620807629304768901, 
  (30299804180934556896*Q1*Q3*Q5)/4431161103591612691 + 
   (979423316418384*Q2*Q3*Q5)/547530100530287 + (129317109751476*Q1*Q4*Q5)/
    78218585790041 + (5146768016031388440*Q2*Q4*Q5)/4431161103591612691 + 
   (9183330368212210524*Q1^2*Q6)/4431161103591612691 + 
   (221825314696999351374*Q1*Q2*Q6)/31018127725141288837 + 
   (229321064931446233035*Q2^2*Q6)/31018127725141288837 - 
   (7450316151533791965*Q3^2*Q6)/31018127725141288837 + 
   (12301625295789887584*Q3*Q4*Q6)/93054383175423866511 + 
   (8679987643276529261*Q4^2*Q6)/93054383175423866511 + 
   (2453277409341133266135*Q5^2*Q6)/21770294501945593150883 - 
   (1155180402567155651931*Q6^3)/8685075763039560874360 - 
   (465375324683465464896*Q1^2*Q7)/31018127725141288837 + 
   (98448083049134509434*Q1*Q2*Q7)/4431161103591612691 - 
   (82491925910492237805*Q2^2*Q7)/31018127725141288837 - 
   (1103122735529414688*Q3^2*Q7)/4431161103591612691 + 
   (59707000974967264552*Q3*Q4*Q7)/155090638625706444185 - 
   (1560888444610312086*Q4^2*Q7)/31018127725141288837 - 
   (3313569975012269001990*Q5^2*Q7)/21770294501945593150883 - 
   (89751581914130633061*Q6^2*Q7)/4342537881519780437180 - 
   (532495399168167921*Q6*Q7^2)/177246444143664507640 + 
   (81103436868341205963*Q7^3)/620362554502825776740 + 
   (2235417013139031972*Q1*Q3*Q8)/4431161103591612691 - 
   (1462714448118138*Q2*Q3*Q8)/547530100530287 + Q0*Q4*Q8 + 
   (733888655983524*Q1*Q4*Q8)/547530100530287 - 
   (2729243767579498640*Q2*Q4*Q8)/633023014798801813 - 
   (15693427073229519989418*Q5*Q6*Q8)/21770294501945593150883 - 
   (4386520990530397241118*Q5*Q7*Q8)/3110042071706513307269 + 
   (963017561809364717565*Q6*Q8^2)/3110042071706513307269 + 
   (7418009488852861723980*Q7*Q8^2)/21770294501945593150883, 
  (303828395825960679*Q1^2*Q2)/106306039072324 + (540980022450792695*Q2^3)/
    425224156289296 - (32235610218438959*Q2*Q3^2)/1063060390723240 + 
   (876456616133256953*Q1*Q3*Q4)/14351315274763740 + 
   (93828906710367323*Q2*Q4^2)/4305394582429122 + Q0*Q5^2 - 
   (154183966381041*Q1*Q5^2)/2169511001476 - (12709248200*Q2*Q5^2)/
    469126931 - (5178439814563*Q3*Q5*Q6)/40886938104740 - 
   (8488789486*Q4*Q5*Q6)/53641755531 - (869930475803713859*Q1*Q6^2)/
    29765690940250720 - (2496590640352215*Q2*Q6^2)/186035568376567 - 
   (450348469667*Q3*Q5*Q7)/4088693810474 - (3830307451*Q4*Q5*Q7)/
    53641755531 + (289239306586119*Q1*Q6*Q7)/572417133466360 + 
   (869930475803713859*Q1*Q7^2)/29765690940250720 - 
   (2496590640352215*Q2*Q7^2)/186035568376567 - (1895216067190057*Q1*Q5*Q8)/
    11389932757749 + (450348469667*Q3*Q6*Q8)/4088693810474 - 
   (3830307451*Q4*Q6*Q8)/53641755531 - (5178439814563*Q3*Q7*Q8)/
    40886938104740 + (8488789486*Q4*Q7*Q8)/53641755531 - Q0*Q8^2 + 
   (154183966381041*Q1*Q8^2)/2169511001476 - (12709248200*Q2*Q8^2)/469126931, 
  (33834494664*Q1^2*Q3)/15700298605 - (117838938777*Q1*Q2*Q3)/8190965765 - 
   (279078361519*Q2^2*Q3)/37680716652 - (18953582659*Q3^3)/157002986050 + 
   (13048613568*Q1^2*Q4)/1638193153 + (411403393795*Q1*Q2*Q4)/56521074978 - 
   (230226122887*Q2^2*Q4)/9829158918 - (603494982637*Q3^2*Q4)/1105780378275 + 
   (1009314417848*Q3*Q4^2)/2289103536609 - (271846116*Q4^3)/8190965765 + 
   (4951482548920790785*Q3*Q5^2)/3122771723418449933 - 
   (19285797435721870193*Q4*Q5^2)/28104945510766049397 + Q0*Q5*Q6 - 
   (4280381772164847*Q1*Q5*Q6)/1271228057569082 + 
   (1868894346575156*Q2*Q5*Q6)/1906842086353623 + 
   (310122455213960547*Q3*Q6^2)/889859640298357400 - 
   (447319483605078257*Q4*Q6^2)/4805242057611129960 - 
   (794242127784321*Q1*Q5*Q7)/635614028784541 + (20272766060687291*Q2*Q5*Q7)/
    3813684172707246 + (2090447109*Q3*Q6*Q7)/57336760355 + 
   (28143860111*Q4*Q6*Q7)/989118812115 - (54340922314940831*Q3*Q7^2)/
    127122805756908200 + (1233338182165939061*Q4*Q7^2)/4805242057611129960 + 
   (296020006118368*Q3*Q5*Q8)/120726644410335 - (1367694376502272*Q4*Q5*Q8)/
    1249596186151113 + (74312943259761*Q1*Q6*Q8)/635614028784541 + 
   (16931854075267801*Q2*Q6*Q8)/3813684172707246 - 
   (1732463251445913*Q1*Q7*Q8)/1271228057569082 - 
   (4173598391486926*Q2*Q7*Q8)/1906842086353623 - 
   (2896552758708448763*Q3*Q8^2)/3122771723418449933 + 
   (1552768547292441773*Q4*Q8^2)/28104945510766049397, 
  (-59934905424*Q1^2*Q3)/3140059721 - (48427106916*Q1*Q2*Q3)/8190965765 + 
   (92617640585*Q2^2*Q3)/6280119442 + (16787323047*Q3^3)/15700298605 - 
   (27253943856*Q1^2*Q4)/1638193153 - (510531570025*Q1*Q2*Q4)/9420179163 + 
   (2980793983537*Q2^2*Q4)/29487476754 - (997736668046*Q3^2*Q4)/
    1105780378275 - (1565031099436*Q3*Q4^2)/763034512203 + 
   (567790497*Q4^3)/8190965765 - (20824968855169268265*Q3*Q5^2)/
    6245543446836899866 + (25209383394249156725*Q4*Q5^2)/
    18736630340510699598 + (9925757390188953*Q1*Q5*Q6)/1271228057569082 + 
   (4637997089591301*Q2*Q5*Q6)/635614028784541 + (3220228874536147*Q3*Q6^2)/
    1779719280596714800 + (2014189471582676579*Q4*Q6^2)/3203494705074086640 + 
   Q0*Q5*Q7 + (8045961005725167*Q1*Q5*Q7)/1271228057569082 - 
   (26065204350173243*Q2*Q5*Q7)/2542456115138164 + 
   (7529963493*Q3*Q6*Q7)/13105545224 - (37591087463*Q4*Q6*Q7)/131882508282 + 
   (571504354486601213*Q3*Q7^2)/1779719280596714800 - 
   (2499146856755828141*Q4*Q7^2)/3203494705074086640 - 
   (132473706678901*Q3*Q5*Q8)/120726644410335 + (2240456569352540*Q4*Q5*Q8)/
    416532062050371 - (280498860676719*Q1*Q6*Q8)/1271228057569082 - 
   (24581749833541683*Q2*Q6*Q8)/2542456115138164 + 
   (1446913203495093*Q1*Q7*Q8)/1271228057569082 - 
   (615932105418721*Q2*Q7*Q8)/635614028784541 + (2340207930280344873*Q3*Q8^2)/
    6245543446836899866 - (21602171933059835915*Q4*Q8^2)/
    18736630340510699598, (7080690640959333837*Q1^2*Q2)/425224156289296 + 
   (6564233489174307495*Q2^3)/850448312578592 - (77904047081335803*Q2*Q3^2)/
    425224156289296 + (3460549562669991019*Q1*Q3*Q4)/9567543516509160 + 
   (1113257923646936747*Q2*Q4^2)/8610789164858244 - 
   (3719615921407755*Q1*Q5^2)/8678044005904 - (618977788335*Q2*Q5^2)/
    3753015448 - (1639087298283*Q3*Q5*Q6)/8177387620948 - 
   (24519230492*Q4*Q5*Q6)/53641755531 - (20784326582914050237*Q1*Q6^2)/
    119062763761002880 - (970255799285993589*Q2*Q6^2)/11906276376100288 - 
   (7000906749003*Q3*Q5*Q7)/20443469052370 - (11063555222*Q4*Q5*Q7)/
    53641755531 + (442154957862987*Q1*Q6*Q7)/4579337067730880 + 
   (20784326582914050237*Q1*Q7^2)/119062763761002880 - 
   (970255799285993589*Q2*Q7^2)/11906276376100288 + Q0*Q5*Q8 - 
   (29545080497457929*Q1*Q5*Q8)/30373154020664 + 
   (7000906749003*Q3*Q6*Q8)/20443469052370 - (11063555222*Q4*Q6*Q8)/
    53641755531 - (1639087298283*Q3*Q7*Q8)/8177387620948 + 
   (24519230492*Q4*Q7*Q8)/53641755531 + (3719615921407755*Q1*Q8^2)/
    8678044005904 - (618977788335*Q2*Q8^2)/3753015448, 
  (310262400*Q1^3)/4098317 - (905350935731618340*Q1^2*Q2)/39237364826023 - 
   (429210600*Q1*Q2^2)/4098317 - (424223909518096225*Q2^3)/39237364826023 - 
   (17380440*Q1*Q3^2)/4098317 + (10088285411671386*Q2*Q3^2)/39237364826023 - 
   (178268959074307652*Q1*Q3*Q4)/353136283434207 + 
   (203250880*Q2*Q3*Q4)/110654559 - (1292760*Q1*Q4^2)/4098317 - 
   (190099075359904840*Q2*Q4^2)/1059408850302621 + 
   (80399132646038064702900*Q1*Q5^2)/135299228695186165441 + 
   (218587767434839200*Q2*Q5^2)/983415069633061 - 
   (5572475899693068*Q3*Q5*Q6)/14828705645403923 + 
   (2025921992729600*Q4*Q5*Q6)/6355159562315967 + Q0*Q6^2 + 
   (134603762747799105*Q1*Q6^2)/549323107564322 + 
   (31628115930623630*Q2*Q6^2)/274661553782161 + (10407072339353016*Q3*Q5*Q7)/
    14828705645403923 + (2327194132709600*Q4*Q5*Q7)/6355159562315967 + 
   (22075005518082*Q1*Q6*Q7)/21127811829397 - (17217360*Q2*Q6*Q7)/4098317 - 
   (133506795470938377*Q1*Q7^2)/549323107564322 + 
   (31294394446080820*Q2*Q7^2)/274661553782161 + 
   (183129202711104148439120*Q1*Q5*Q8)/135299228695186165441 + 
   (1426899895685600*Q2*Q5*Q8)/296770228114119 + (323384089670232*Q3*Q6*Q8)/
    872276802670819 - (20701981244000*Q4*Q6*Q8)/107714568852813 + 
   (5463465388630884*Q3*Q7*Q8)/14828705645403923 - 
   (424719456560000*Q4*Q7*Q8)/6355159562315967 - (732727077291720*Q0*Q8^2)/
    98923409371373 - (82426339693418209966260*Q1*Q8^2)/
    135299228695186165441 + (3984894636686458800*Q2*Q8^2)/16718056183762037, 
  (4932315*Q1^2*Q2)/338 + (4556775*Q2^3)/676 - (53835*Q2*Q3^2)/338 + 
   (481631*Q1*Q3*Q4)/1521 + (518930*Q2*Q4^2)/4563 - 
   (3070308469725*Q1*Q5^2)/8158498322 - (597108621375*Q2*Q5^2)/4079249161 - 
   (15228*Q3*Q5*Q6)/63869 - (91840*Q4*Q5*Q6)/191607 - 
   (2899263*Q1*Q6^2)/18928 - (672255*Q2*Q6^2)/9464 - (18000*Q3*Q5*Q7)/63869 - 
   (41440*Q4*Q5*Q7)/191607 + Q0*Q6*Q7 - (411*Q1*Q6*Q7)/728 + 
   (2899263*Q1*Q7^2)/18928 - (672255*Q2*Q7^2)/9464 - 
   (3463332591845*Q1*Q5*Q8)/4079249161 + (18000*Q3*Q6*Q8)/63869 - 
   (41440*Q4*Q6*Q8)/191607 - (15228*Q3*Q7*Q8)/63869 + 
   (91840*Q4*Q7*Q8)/191607 + (3070308469725*Q1*Q8^2)/8158498322 - 
   (597108621375*Q2*Q8^2)/4079249161, (-59934905424*Q1^2*Q3)/3140059721 + 
   (48427106916*Q1*Q2*Q3)/8190965765 + (92617640585*Q2^2*Q3)/6280119442 + 
   (16787323047*Q3^3)/15700298605 + (27253943856*Q1^2*Q4)/1638193153 - 
   (510531570025*Q1*Q2*Q4)/9420179163 - (2980793983537*Q2^2*Q4)/29487476754 + 
   (997736668046*Q3^2*Q4)/1105780378275 - (1565031099436*Q3*Q4^2)/
    763034512203 - (567790497*Q4^3)/8190965765 + 
   (2340207930280344873*Q3*Q5^2)/6245543446836899866 + 
   (21602171933059835915*Q4*Q5^2)/18736630340510699598 - 
   (1446913203495093*Q1*Q5*Q6)/1271228057569082 - 
   (615932105418721*Q2*Q5*Q6)/635614028784541 + (571504354486601213*Q3*Q6^2)/
    1779719280596714800 + (2499146856755828141*Q4*Q6^2)/3203494705074086640 - 
   (280498860676719*Q1*Q5*Q7)/1271228057569082 + (24581749833541683*Q2*Q5*Q7)/
    2542456115138164 - (7529963493*Q3*Q6*Q7)/13105545224 - 
   (37591087463*Q4*Q6*Q7)/131882508282 + (3220228874536147*Q3*Q7^2)/
    1779719280596714800 - (2014189471582676579*Q4*Q7^2)/3203494705074086640 + 
   (132473706678901*Q3*Q5*Q8)/120726644410335 + (2240456569352540*Q4*Q5*Q8)/
    416532062050371 + Q0*Q6*Q8 + (8045961005725167*Q1*Q6*Q8)/
    1271228057569082 + (26065204350173243*Q2*Q6*Q8)/2542456115138164 - 
   (9925757390188953*Q1*Q7*Q8)/1271228057569082 + 
   (4637997089591301*Q2*Q7*Q8)/635614028784541 - 
   (20824968855169268265*Q3*Q8^2)/6245543446836899866 - 
   (25209383394249156725*Q4*Q8^2)/18736630340510699598, 
  (310262400*Q1^3)/4098317 + (1735992045801271710*Q1^2*Q2)/39237364826023 - 
   (429210600*Q1*Q2^2)/4098317 + (1587944608255715375*Q2^3)/78474729652046 - 
   (17380440*Q1*Q3^2)/4098317 - (18901228317427563*Q2*Q3^2)/39237364826023 + 
   (338012837867836958*Q1*Q3*Q4)/353136283434207 + 
   (203250880*Q2*Q3*Q4)/110654559 - (1292760*Q1*Q4^2)/4098317 + 
   (361112599874065300*Q2*Q4^2)/1059408850302621 - 
   (153648614833956005806350*Q1*Q5^2)/135299228695186165441 - 
   (7339631350147954800*Q2*Q5^2)/16718056183762037 - 
   (19374542362121598*Q3*Q5*Q6)/14828705645403923 - 
   (7873966978759280*Q4*Q5*Q6)/6355159562315967 - 
   (504845217620687631*Q1*Q6^2)/1098646215128644 - 
   (58596264177566620*Q2*Q6^2)/274661553782161 - (6600385003478316*Q3*Q5*Q7)/
    14828705645403923 - (2139828939791480*Q4*Q5*Q7)/6355159562315967 + 
   (57000572011575*Q1*Q6*Q7)/21127811829397 - (17217360*Q2*Q6*Q7)/4098317 + 
   Q0*Q7^2 + (507039152174409087*Q1*Q7^2)/1098646215128644 - 
   (58929985662109430*Q2*Q7^2)/274661553782161 - 
   (349883123963099568084440*Q1*Q5*Q8)/135299228695186165441 + 
   (1426899895685600*Q2*Q5*Q8)/296770228114119 + (22504986867225276*Q3*Q6*Q8)/
    14828705645403923 - (96414236710120*Q4*Q6*Q8)/107714568852813 - 
   (8338601073797646*Q3*Q7*Q8)/14828705645403923 + 
   (9475169514928880*Q4*Q7*Q8)/6355159562315967 - 
   (732727077291720*Q0*Q8^2)/98923409371373 + 
   (151621407786575860542990*Q1*Q8^2)/135299228695186165441 - 
   (7070728759853762400*Q2*Q8^2)/16718056183762037, 
  (-33834494664*Q1^2*Q3)/15700298605 - (117838938777*Q1*Q2*Q3)/8190965765 + 
   (279078361519*Q2^2*Q3)/37680716652 + (18953582659*Q3^3)/157002986050 + 
   (13048613568*Q1^2*Q4)/1638193153 - (411403393795*Q1*Q2*Q4)/56521074978 - 
   (230226122887*Q2^2*Q4)/9829158918 - (603494982637*Q3^2*Q4)/1105780378275 - 
   (1009314417848*Q3*Q4^2)/2289103536609 - (271846116*Q4^3)/8190965765 + 
   (2896552758708448763*Q3*Q5^2)/3122771723418449933 + 
   (1552768547292441773*Q4*Q5^2)/28104945510766049397 - 
   (1732463251445913*Q1*Q5*Q6)/1271228057569082 + 
   (4173598391486926*Q2*Q5*Q6)/1906842086353623 + 
   (54340922314940831*Q3*Q6^2)/127122805756908200 + 
   (1233338182165939061*Q4*Q6^2)/4805242057611129960 - 
   (74312943259761*Q1*Q5*Q7)/635614028784541 + (16931854075267801*Q2*Q5*Q7)/
    3813684172707246 + (2090447109*Q3*Q6*Q7)/57336760355 - 
   (28143860111*Q4*Q6*Q7)/989118812115 - (310122455213960547*Q3*Q7^2)/
    889859640298357400 - (447319483605078257*Q4*Q7^2)/4805242057611129960 + 
   (296020006118368*Q3*Q5*Q8)/120726644410335 + (1367694376502272*Q4*Q5*Q8)/
    1249596186151113 + (794242127784321*Q1*Q6*Q8)/635614028784541 + 
   (20272766060687291*Q2*Q6*Q8)/3813684172707246 + Q0*Q7*Q8 - 
   (4280381772164847*Q1*Q7*Q8)/1271228057569082 - 
   (1868894346575156*Q2*Q7*Q8)/1906842086353623 - 
   (4951482548920790785*Q3*Q8^2)/3122771723418449933 - 
   (19285797435721870193*Q4*Q8^2)/28104945510766049397], 
 [Q0^2 + (5844*Q0*Q1)/1283 + (6048*Q1^2)/1283 + (11800*Q2^2)/1283 + 
   (336*Q3^2)/6415 + (40*Q4^2)/3849 + (52673040000*Q5^2)/30968501027 + 
   (30000*Q6^2)/8981 + (30000*Q7^2)/8981 + (52673040000*Q8^2)/30968501027, 
  Q0*Q2 + (12*Q1*Q2)/7 + (4*Q3*Q4)/945 - (798000*Q5^2)/24137569 - 
   (10*Q6^2)/49 + (365*Q6*Q7)/441 + (10*Q7^2)/49 + (4185000*Q5*Q8)/24137569 + 
   (798000*Q8^2)/24137569, Q0^3 + (40099968*Q1^3)/42100817 + 
   (7916064780631646424*Q1^2*Q2)/337425655209730325 + 
   (5548913320*Q1*Q2^2)/294705719 - (106451736317113358*Q2^3)/
    5784439803595377 - (4077684*Q1*Q3^2)/210504085 - 
   (36685871657838676*Q2*Q3^2)/48203665029961475 - 
   (10898614228493212792*Q1*Q3*Q4)/45552463453313593875 + 
   (3488479264*Q2*Q3*Q4)/23871163239 - (33179404*Q1*Q4^2)/126302451 + 
   (176988768750315904*Q2*Q4^2)/780899373485375895 - 
   (5064936717998901104556720*Q1*Q5^2)/511948487913976154867881 + 
   (1331232485977121116900*Q2*Q5^2)/31172653468548752047 + 
   (371277750885324972*Q3*Q5*Q6)/81218103482905939 + 
   (557289257969642240*Q4*Q5*Q6)/730962931346153451 + 
   (4854908085525859733*Q1*Q6^2)/5196355090229847005 - 
   (30885980752652968625*Q2*Q6^2)/6235626108275816406 - 
   (400161276137914596*Q3*Q5*Q7)/81218103482905939 + 
   (1666022383419037180*Q4*Q5*Q7)/730962931346153451 + 
   (59317614592719682028*Q1*Q6*Q7)/4251563255642602095 + 
   (418658701900*Q2*Q6*Q7)/55699380891 + (26439255430406065267*Q1*Q7^2)/
    5196355090229847005 - (38075798564039147075*Q2*Q7^2)/
    6235626108275816406 - (39583440016906163856480*Q1*Q5*Q8)/
    46540771628543286806171 - (44466112891638000*Q2*Q5*Q8)/1016211375293873 - 
   (161451803046222004*Q3*Q6*Q8)/81218103482905939 - 
   (3003117494287317020*Q4*Q6*Q8)/730962931346153451 + 
   (342847682078262772*Q3*Q7*Q8)/81218103482905939 + 
   (1790806578559393360*Q4*Q7*Q8)/730962931346153451 + 
   (1750630225694000*Q0*Q8^2)/92382852299443 + 
   (540889997343619902572160*Q1*Q8^2)/30114616936116244403993 - 
   (327060357397807434100*Q2*Q8^2)/31172653468548752047, 
  Q0^2*Q1 + (425808*Q1^3)/3827347 - (72541734379139904*Q1^2*Q2)/
    9640733005992295 - (88739188*Q1*Q2^2)/26791429 + 
   (34142820049336880*Q2^3)/5784439803595377 + (1395048*Q1*Q3^2)/19136735 + 
   (2353290153267872*Q2*Q3^2)/9640733005992295 + (99873409373613632*Q1*Q3*Q4)/
    1301498955808959825 - (430617088*Q2*Q3*Q4)/10850528745 + 
   (770792*Q1*Q4^2)/11482041 - (11353305998117888*Q2*Q4^2)/
    156179874697075179 + (213686963089236114517200*Q1*Q5^2)/
    46540771628543286806171 - (340425339452988496000*Q2*Q5^2)/
    31172653468548752047 - (10337866743033120*Q3*Q5*Q6)/7383463952991449 - 
   (5719114326217600*Q4*Q5*Q6)/66451175576923041 + 
   (1949751369258862*Q1*Q6^2)/13497026208389213 + 
   (481318358977305320*Q2*Q6^2)/283437550376173473 + 
   (7682933207720160*Q3*Q5*Q7)/7383463952991449 - 
   (27638404586223200*Q4*Q5*Q7)/66451175576923041 - 
   (543578502833565088*Q1*Q6*Q7)/121473235875502917 - 
   (5678478440*Q2*Q6*Q7)/5063580081 - (16031703664151362*Q1*Q7^2)/
    13497026208389213 + (524066677451460680*Q2*Q7^2)/283437550376173473 + 
   (12695802963748180012800*Q1*Q5*Q8)/46540771628543286806171 + 
   (700401471480000*Q2*Q5*Q8)/92382852299443 + (722702927174240*Q3*Q6*Q8)/
    7383463952991449 + (66625084746421600*Q4*Q6*Q8)/66451175576923041 - 
   (10484421531684320*Q3*Q7*Q8)/7383463952991449 - 
   (41685699544428800*Q4*Q7*Q8)/66451175576923041 - 
   (561488753840000*Q0*Q8^2)/92382852299443 - 
   (202104444655955229217200*Q1*Q8^2)/46540771628543286806171 + 
   (18351980475457888000*Q2*Q8^2)/31172653468548752047, 
  Q0^2*Q2 - (27792*Q1^2*Q2)/8981 + (11800*Q2^3)/1283 + (336*Q2*Q3^2)/6415 - 
   (7792*Q1*Q3*Q4)/404145 + (40*Q2*Q4^2)/3849 + 
   (4663512000*Q1*Q5^2)/30968501027 + (52673040000*Q2*Q5^2)/30968501027 + 
   (58440*Q1*Q6^2)/62867 + (30000*Q2*Q6^2)/8981 - (711020*Q1*Q6*Q7)/188601 - 
   (58440*Q1*Q7^2)/62867 + (30000*Q2*Q7^2)/8981 - 
   (24457140000*Q1*Q5*Q8)/30968501027 - (4663512000*Q1*Q8^2)/30968501027 + 
   (52673040000*Q2*Q8^2)/30968501027, Q0^2*Q3 - (10330128*Q1^2*Q3)/7729897 + 
   (88011404*Q2^2*Q3)/23189691 - (63352*Q3^3)/7729897 - 
   (1533590272*Q1*Q2*Q4)/2434917555 + (13840635448*Q3*Q4^2)/986141609775 + 
   (4234819252800*Q3*Q5^2)/26654417457199 + (6375756468800*Q4*Q5^2)/
    239889757114791 - (221207672400*Q1*Q5*Q6)/37976983961 - 
   (1459894510000*Q2*Q5*Q6)/113930951883 - (6328600*Q3*Q6^2)/23189691 - 
   (9023280152*Q4*Q6^2)/10226653731 + (372705775200*Q1*Q5*Q7)/37976983961 + 
   (2858137255000*Q2*Q5*Q7)/113930951883 + (53481514048*Q4*Q6*Q7)/
    92039883579 - (6328600*Q3*Q7^2)/23189691 + (9023280152*Q4*Q7^2)/
    10226653731 + (390708583424000*Q4*Q5*Q8)/559742766601179 + 
   (372705775200*Q1*Q6*Q8)/37976983961 - (2858137255000*Q2*Q6*Q8)/
    113930951883 + (221207672400*Q1*Q7*Q8)/37976983961 - 
   (1459894510000*Q2*Q7*Q8)/113930951883 + (4234819252800*Q3*Q8^2)/
    26654417457199 - (6375756468800*Q4*Q8^2)/239889757114791, 
  (-1708107696*Q1*Q2*Q3)/1096894505 + Q0^2*Q4 - 
   (173310768*Q1^2*Q4)/31339843 + (761756830*Q2^2*Q4)/31339843 + 
   (9094327012*Q3^2*Q4)/16453417575 + (4101584*Q4^3)/94019529 - 
   (37298051040600*Q3*Q5^2)/756467622861667 + (4181811736756500*Q4*Q5^2)/
    756467622861667 + (11332925865000*Q1*Q5*Q6)/153972648659 - 
   (22918911905250*Q2*Q5*Q6)/153972648659 - (21214657962*Q3*Q6^2)/
    1535652307 + (319150875*Q4*Q6^2)/438757802 + 
   (9799719592500*Q1*Q5*Q7)/153972648659 - (14561612410500*Q2*Q5*Q7)/
    153972648659 + (10128594832*Q3*Q6*Q7)/1535652307 + 
   (21214657962*Q3*Q7^2)/1535652307 + (319150875*Q4*Q7^2)/438757802 + 
   (16736956143033600*Q3*Q5*Q8)/756467622861667 - 
   (9799719592500*Q1*Q6*Q8)/153972648659 - (14561612410500*Q2*Q6*Q8)/
    153972648659 + (11332925865000*Q1*Q7*Q8)/153972648659 + 
   (22918911905250*Q2*Q7*Q8)/153972648659 + (37298051040600*Q3*Q8^2)/
    756467622861667 + (4181811736756500*Q4*Q8^2)/756467622861667, 
  Q0^2*Q5 - (16253214494384592*Q1^2*Q5)/1376227244065537 - 
   (9664503877360248*Q1*Q2*Q5)/6881136220327685 + 
   (16239666196978780*Q2^2*Q5)/1376227244065537 - 
   (239914238142792*Q3^2*Q5)/1376227244065537 - (171197934644866336*Q3*Q4*Q5)/
    928953389744237475 - (223135656030184*Q4^2*Q5)/4128681732196611 - 
   (268066646327770866441600*Q5^3)/33218780063311739859553 + 
   (4125810401584524*Q1*Q3*Q6)/2833409031899635 + 
   (1253914642558528*Q2*Q3*Q6)/566681806379927 - (61920569675840*Q1*Q4*Q6)/
    80954543768561 + (6886512333611560*Q2*Q4*Q6)/5100136257419343 - 
   (27486875322311256*Q5*Q6^2)/9633590708458759 - 
   (1572337681352352*Q1*Q3*Q7)/2833409031899635 - 
   (139732243449032*Q2*Q3*Q7)/80954543768561 - (407734021987860*Q1*Q4*Q7)/
    566681806379927 + (229852324934720*Q2*Q4*Q7)/566681806379927 + 
   (290255454299284844*Q5*Q6*Q7)/86702316376128831 - 
   (26293977835183244*Q5*Q7^2)/9633590708458759 - 
   (808656658312320*Q1^2*Q8)/1376227244065537 - (437062693335984*Q1*Q2*Q8)/
    6881136220327685 - (3713938995839580*Q2^2*Q8)/1376227244065537 + 
   (13176247638312*Q3^2*Q8)/6881136220327685 - (19994182921824832*Q3*Q4*Q8)/
    103217043304915275 - (29786752382304*Q4^2*Q8)/1376227244065537 - 
   (356028906009521613607200*Q5^2*Q8)/33218780063311739859553 - 
   (107251811480052448*Q6^2*Q8)/9633590708458759 - 
   (18117321407874572*Q6*Q7*Q8)/9633590708458759 + 
   (26772505418913948*Q7^2*Q8)/9633590708458759 - 
   (617213148365135425353600*Q5*Q8^2)/33218780063311739859553 - 
   (40418122754954934007200*Q8^3)/33218780063311739859553, 
  (133885533194641253088*Q1*Q3*Q5)/210768601630253419945 - 
   (457052935002714118656*Q2*Q3*Q5)/210768601630253419945 + 
   (16811564722840327104*Q1*Q4*Q5)/42153720326050683989 + 
   (17897421685682320320*Q2*Q4*Q5)/42153720326050683989 + Q0^2*Q6 + 
   (3138891253622352*Q1^2*Q6)/8580036703857253 - 
   (1638376345347203304*Q1*Q2*Q6)/300301284635003855 + 
   (34908347236345940*Q2^2*Q6)/8580036703857253 - 
   (449534249030040*Q3^2*Q6)/8580036703857253 - (409175700573355616*Q3*Q4*Q6)/
    13513557808575173475 + (1008415185874232*Q4^2*Q6)/25740110111571759 + 
   (489769457209491122193600*Q5^2*Q6)/207101227961887010437957 + 
   (559682838093804912*Q6^3)/420421798489005397 + 
   (29849328238141440*Q1^2*Q7)/8580036703857253 + 
   (202191591123369072*Q1*Q2*Q7)/300301284635003855 + 
   (64064274032862780*Q2^2*Q7)/8580036703857253 + 
   (7948400622669144*Q3^2*Q7)/42900183519286265 - 
   (1208588631104160512*Q3*Q4*Q7)/13513557808575173475 + 
   (160569671020128*Q4^2*Q7)/8580036703857253 - 
   (475089491517427990324800*Q5^2*Q7)/207101227961887010437957 - 
   (436743336341137244*Q6^2*Q7)/1261265395467016191 + 
   (896190799123811392*Q6*Q7^2)/1261265395467016191 + 
   (1128498549445144716*Q7^3)/420421798489005397 - 
   (48905024819634393984*Q1*Q3*Q8)/210768601630253419945 - 
   (23070349833155932608*Q2*Q3*Q8)/210768601630253419945 - 
   (12437830269718062048*Q1*Q4*Q8)/42153720326050683989 + 
   (14149591991139248000*Q2*Q4*Q8)/42153720326050683989 + 
   (208862503489269729756000*Q5*Q6*Q8)/207101227961887010437957 - 
   (751172767510363088508000*Q5*Q7*Q8)/207101227961887010437957 + 
   (357125819198596399274400*Q6*Q8^2)/207101227961887010437957 + 
   (1107506841756076839520800*Q7*Q8^2)/207101227961887010437957, 
  (-48905024819634393984*Q1*Q3*Q5)/210768601630253419945 + 
   (23070349833155932608*Q2*Q3*Q5)/210768601630253419945 + 
   (12437830269718062048*Q1*Q4*Q5)/42153720326050683989 + 
   (14149591991139248000*Q2*Q4*Q5)/42153720326050683989 - 
   (29849328238141440*Q1^2*Q6)/8580036703857253 + 
   (202191591123369072*Q1*Q2*Q6)/300301284635003855 - 
   (64064274032862780*Q2^2*Q6)/8580036703857253 - 
   (7948400622669144*Q3^2*Q6)/42900183519286265 - 
   (1208588631104160512*Q3*Q4*Q6)/13513557808575173475 - 
   (160569671020128*Q4^2*Q6)/8580036703857253 - 
   (1107506841756076839520800*Q5^2*Q6)/207101227961887010437957 - 
   (1128498549445144716*Q6^3)/420421798489005397 + Q0^2*Q7 + 
   (3138891253622352*Q1^2*Q7)/8580036703857253 + 
   (1638376345347203304*Q1*Q2*Q7)/300301284635003855 + 
   (34908347236345940*Q2^2*Q7)/8580036703857253 - 
   (449534249030040*Q3^2*Q7)/8580036703857253 + (409175700573355616*Q3*Q4*Q7)/
    13513557808575173475 + (1008415185874232*Q4^2*Q7)/25740110111571759 + 
   (357125819198596399274400*Q5^2*Q7)/207101227961887010437957 + 
   (896190799123811392*Q6^2*Q7)/1261265395467016191 + 
   (436743336341137244*Q6*Q7^2)/1261265395467016191 + 
   (559682838093804912*Q7^3)/420421798489005397 - 
   (133885533194641253088*Q1*Q3*Q8)/210768601630253419945 - 
   (457052935002714118656*Q2*Q3*Q8)/210768601630253419945 + 
   (16811564722840327104*Q1*Q4*Q8)/42153720326050683989 - 
   (17897421685682320320*Q2*Q4*Q8)/42153720326050683989 - 
   (751172767510363088508000*Q5*Q6*Q8)/207101227961887010437957 - 
   (208862503489269729756000*Q5*Q7*Q8)/207101227961887010437957 + 
   (475089491517427990324800*Q6*Q8^2)/207101227961887010437957 + 
   (489769457209491122193600*Q7*Q8^2)/207101227961887010437957, 
  (808656658312320*Q1^2*Q5)/1376227244065537 - (437062693335984*Q1*Q2*Q5)/
    6881136220327685 + (3713938995839580*Q2^2*Q5)/1376227244065537 - 
   (13176247638312*Q3^2*Q5)/6881136220327685 - (19994182921824832*Q3*Q4*Q5)/
    103217043304915275 + (29786752382304*Q4^2*Q5)/1376227244065537 + 
   (40418122754954934007200*Q5^3)/33218780063311739859553 - 
   (1572337681352352*Q1*Q3*Q6)/2833409031899635 + 
   (139732243449032*Q2*Q3*Q6)/80954543768561 + (407734021987860*Q1*Q4*Q6)/
    566681806379927 + (229852324934720*Q2*Q4*Q6)/566681806379927 - 
   (26772505418913948*Q5*Q6^2)/9633590708458759 - 
   (4125810401584524*Q1*Q3*Q7)/2833409031899635 + 
   (1253914642558528*Q2*Q3*Q7)/566681806379927 - (61920569675840*Q1*Q4*Q7)/
    80954543768561 - (6886512333611560*Q2*Q4*Q7)/5100136257419343 - 
   (18117321407874572*Q5*Q6*Q7)/9633590708458759 + 
   (107251811480052448*Q5*Q7^2)/9633590708458759 + Q0^2*Q8 - 
   (16253214494384592*Q1^2*Q8)/1376227244065537 + 
   (9664503877360248*Q1*Q2*Q8)/6881136220327685 + 
   (16239666196978780*Q2^2*Q8)/1376227244065537 - 
   (239914238142792*Q3^2*Q8)/1376227244065537 + (171197934644866336*Q3*Q4*Q8)/
    928953389744237475 - (223135656030184*Q4^2*Q8)/4128681732196611 - 
   (617213148365135425353600*Q5^2*Q8)/33218780063311739859553 - 
   (26293977835183244*Q6^2*Q8)/9633590708458759 - 
   (290255454299284844*Q6*Q7*Q8)/86702316376128831 - 
   (27486875322311256*Q7^2*Q8)/9633590708458759 + 
   (356028906009521613607200*Q5*Q8^2)/33218780063311739859553 - 
   (268066646327770866441600*Q8^3)/33218780063311739859553, 
  Q0*Q1^2 + (3867468*Q1^3)/3827347 + (12413027785616*Q1^2*Q2)/7514211228365 + 
   (73578241*Q1*Q2^2)/26791429 - (17527115015060*Q2^3)/13525580211057 - 
   (86218*Q1*Q3^2)/19136735 - (1208054493464*Q2*Q3^2)/22542633685095 - 
   (51269717337584*Q1*Q3*Q4)/3043255547487825 + 
   (283614848*Q2*Q3*Q4)/32551586235 - (143024*Q1*Q4^2)/11482041 + 
   (5828185830656*Q2*Q4^2)/365190665698539 - (23019796948872751300*Q1*Q5^2)/
    36274958401046988937 + (174756334421452000*Q2*Q5^2)/72890070464260527 + 
   (2269589841086840*Q3*Q5*Q6)/7383463952991449 + 
   (3766747269269600*Q4*Q5*Q6)/199353526730769123 + 
   (44286977413687*Q1*Q6^2)/63119374318266 - (247083346497590*Q2*Q6^2)/
    662753430341793 - (1686721989306120*Q3*Q5*Q7)/7383463952991449 + 
   (18203322938462200*Q4*Q5*Q7)/199353526730769123 + 
   (279044405972056*Q1*Q6*Q7)/284037184432197 + (3739983490*Q2*Q6*Q7)/
    15190740243 + (8964061460009*Q1*Q7^2)/9017053474038 - 
   (269028068506910*Q2*Q7^2)/662753430341793 - (2172450883598251200*Q1*Q5*Q8)/
    36274958401046988937 - (153767126610000*Q2*Q5*Q8)/92382852299443 - 
   (475989658914040*Q3*Q6*Q8)/22150391858974347 - 
   (43880895138428600*Q4*Q6*Q8)/199353526730769123 + 
   (6905294058085720*Q3*Q7*Q8)/22150391858974347 + 
   (27455211763604800*Q4*Q7*Q8)/199353526730769123 + 
   (369810098140000*Q0*Q8^2)/277148556898329 + (48128630112248286300*Q1*Q8^2)/
    36274958401046988937 - (9420934535656000*Q2*Q8^2)/72890070464260527, 
  Q0*Q1*Q2 + (12*Q1^2*Q2)/7 + (4*Q1*Q3*Q4)/945 - (798000*Q1*Q5^2)/24137569 - 
   (10*Q1*Q6^2)/49 + (365*Q1*Q6*Q7)/441 + (10*Q1*Q7^2)/49 + 
   (4185000*Q1*Q5*Q8)/24137569 + (798000*Q1*Q8^2)/24137569, 
  Q0*Q1*Q3 + (10267620*Q1^2*Q3)/7729897 + (82504991*Q2^2*Q3)/69569073 + 
   (1541914*Q3^3)/115948455 + (1010059712*Q1*Q2*Q4)/7304752665 - 
   (2366006408*Q3*Q4^2)/2958424829325 + (9023278140400*Q3*Q5^2)/
    26654417457199 - (4199227694800*Q4*Q5^2)/719669271344373 + 
   (48564244300*Q1*Q5*Q6)/37976983961 + (961521897500*Q2*Q5*Q6)/
    341792855649 + (55186850*Q3*Q6^2)/69569073 + 
   (5942950942*Q4*Q6^2)/30679961193 - (81824351400*Q1*Q5*Q7)/37976983961 - 
   (1882438448750*Q2*Q5*Q7)/341792855649 - (35224221008*Q4*Q6*Q7)/
    276119650737 + (55186850*Q3*Q7^2)/69569073 - 
   (5942950942*Q4*Q7^2)/30679961193 - (257330139904000*Q4*Q5*Q8)/
    1679228299803537 - (81824351400*Q1*Q6*Q8)/37976983961 + 
   (1882438448750*Q2*Q6*Q8)/341792855649 - (48564244300*Q1*Q7*Q8)/
    37976983961 + (961521897500*Q2*Q7*Q8)/341792855649 + 
   (9023278140400*Q3*Q8^2)/26654417457199 + (4199227694800*Q4*Q8^2)/
    719669271344373, (375000372*Q1*Q2*Q3)/1096894505 + Q0*Q1*Q4 + 
   (70482732*Q1^2*Q4)/31339843 - (623741135*Q2^2*Q4)/188039058 - 
   (5422151897*Q3^2*Q4)/49360252725 - (685958*Q4^3)/94019529 + 
   (8188466715450*Q3*Q5^2)/756467622861667 - (635609112649875*Q4*Q5^2)/
    756467622861667 - (2488046523750*Q1*Q5*Q6)/153972648659 + 
   (10063300470375*Q2*Q5*Q6)/307945297318 + (9314991843*Q3*Q6^2)/3071304614 + 
   (143827125*Q4*Q6^2)/250718744 - (2151444256875*Q1*Q5*Q7)/153972648659 + 
   (3196876920375*Q2*Q5*Q7)/153972648659 - (6670937972*Q3*Q6*Q7)/4606956921 - 
   (9314991843*Q3*Q7^2)/3071304614 + (143827125*Q4*Q7^2)/250718744 - 
   (3674454950635200*Q3*Q5*Q8)/756467622861667 + 
   (2151444256875*Q1*Q6*Q8)/153972648659 + (3196876920375*Q2*Q6*Q8)/
    153972648659 - (2488046523750*Q1*Q7*Q8)/153972648659 - 
   (10063300470375*Q2*Q7*Q8)/307945297318 - (8188466715450*Q3*Q8^2)/
    756467622861667 - (635609112649875*Q4*Q8^2)/756467622861667, 
  Q0*Q1*Q5 + (4992521657837748*Q1^2*Q5)/1376227244065537 + 
   (2121758808119986*Q1*Q2*Q5)/6881136220327685 - 
   (2359348178003305*Q2^2*Q5)/4128681732196611 + (342481552308698*Q3^2*Q5)/
    6881136220327685 + (112755107879550056*Q3*Q4*Q5)/2786860169232712425 + 
   (58407278653208*Q4^2*Q5)/4128681732196611 + (71255917165346306411200*Q5^3)/
    33218780063311739859553 - (905786232928293*Q1*Q3*Q6)/2833409031899635 - 
   (825858565915088*Q2*Q3*Q6)/1700045419139781 + (40782387522640*Q1*Q4*Q6)/
    242863631305683 - (4535623882969010*Q2*Q4*Q6)/15300408772258029 + 
   (13099328946011542*Q5*Q6^2)/9633590708458759 + 
   (345193231549464*Q1*Q3*Q7)/2833409031899635 + (92031041244922*Q2*Q3*Q7)/
    242863631305683 + (89514502089395*Q1*Q4*Q7)/566681806379927 - 
   (151386310519120*Q2*Q4*Q7)/1700045419139781 - 
   (191169275085206599*Q5*Q6*Q7)/260106949128386493 + 
   (38512315649130499*Q5*Q7^2)/28900772125376277 + 
   (177533622966240*Q1^2*Q8)/1376227244065537 + (95953359950388*Q1*Q2*Q8)/
    6881136220327685 + (815363403775185*Q2^2*Q8)/1376227244065537 - 
   (2892731984934*Q3^2*Q8)/6881136220327685 + (13168653330955472*Q3*Q4*Q8)/
    309651129914745825 + (6539425617128*Q4^2*Q8)/1376227244065537 + 
   (78163088023650963425400*Q5^2*Q8)/33218780063311739859553 + 
   (70638641749952408*Q6^2*Q8)/28900772125376277 + 
   (11932506861551887*Q6*Q7*Q8)/28900772125376277 - 
   (5877673588717761*Q7^2*Q8)/9633590708458759 + 
   (147908032516807416795200*Q5*Q8^2)/33218780063311739859553 + 
   (8873451658899243725400*Q8^3)/33218780063311739859553, 
  (-29393418735236948616*Q1*Q3*Q5)/210768601630253419945 + 
   (100342045792005854592*Q2*Q3*Q5)/210768601630253419945 - 
   (3690834623443555728*Q1*Q4*Q5)/42153720326050683989 - 
   (3929225192116772240*Q2*Q4*Q5)/42153720326050683989 + Q0*Q1*Q6 + 
   (8190428560323612*Q1^2*Q6)/8580036703857253 + 
   (359691452956957878*Q1*Q2*Q6)/300301284635003855 + 
   (9660681656619395*Q2^2*Q6)/8580036703857253 + (986764979470182*Q3^2*Q6)/
    42900183519286265 + (269493030716434936*Q3*Q4*Q6)/40540673425725520425 - 
   (162661741157144*Q4^2*Q6)/25740110111571759 - 
   (30191238380567397025200*Q5^2*Q6)/207101227961887010437957 + 
   (185443981268937616*Q6^3)/420421798489005397 - 
   (6553163608750080*Q1^2*Q7)/8580036703857253 - (44389427003984004*Q1*Q2*Q7)/
    300301284635003855 - (14064761051362585*Q2^2*Q7)/8580036703857253 - 
   (1745003079891258*Q3^2*Q7)/42900183519286265 + 
   (796005756522914752*Q3*Q4*Q7)/40540673425725520425 - 
   (35251691977896*Q4^2*Q7)/8580036703857253 + 
   (104301816840667370223600*Q5^2*Q7)/207101227961887010437957 + 
   (287649743596344499*Q6^2*Q7)/3783796186401048573 + 
   (2184604891249599268*Q6*Q7^2)/3783796186401048573 - 
   (247752162720417637*Q7^3)/420421798489005397 + 
   (10736678104652793888*Q1*Q3*Q8)/210768601630253419945 + 
   (5064897131406410256*Q2*Q3*Q8)/210768601630253419945 + 
   (2730618794669451336*Q1*Q4*Q8)/42153720326050683989 - 
   (9319264129687708000*Q2*Q4*Q8)/126461160978152051967 - 
   (45853968510734610417000*Q5*Q6*Q8)/207101227961887010437957 + 
   (164913528527685804681000*Q5*Q7*Q8)/207101227961887010437957 - 
   (1070467065033870415800*Q6*Q8^2)/207101227961887010437957 - 
   (243143613616195514220600*Q7*Q8^2)/207101227961887010437957, 
  (10736678104652793888*Q1*Q3*Q5)/210768601630253419945 - 
   (5064897131406410256*Q2*Q3*Q5)/210768601630253419945 - 
   (2730618794669451336*Q1*Q4*Q5)/42153720326050683989 - 
   (9319264129687708000*Q2*Q4*Q5)/126461160978152051967 + 
   (6553163608750080*Q1^2*Q6)/8580036703857253 - (44389427003984004*Q1*Q2*Q6)/
    300301284635003855 + (14064761051362585*Q2^2*Q6)/8580036703857253 + 
   (1745003079891258*Q3^2*Q6)/42900183519286265 + 
   (796005756522914752*Q3*Q4*Q6)/40540673425725520425 + 
   (35251691977896*Q4^2*Q6)/8580036703857253 + 
   (243143613616195514220600*Q5^2*Q6)/207101227961887010437957 + 
   (247752162720417637*Q6^3)/420421798489005397 + Q0*Q1*Q7 + 
   (8190428560323612*Q1^2*Q7)/8580036703857253 - 
   (359691452956957878*Q1*Q2*Q7)/300301284635003855 + 
   (9660681656619395*Q2^2*Q7)/8580036703857253 + (986764979470182*Q3^2*Q7)/
    42900183519286265 - (269493030716434936*Q3*Q4*Q7)/40540673425725520425 - 
   (162661741157144*Q4^2*Q7)/25740110111571759 - 
   (1070467065033870415800*Q5^2*Q7)/207101227961887010437957 + 
   (2184604891249599268*Q6^2*Q7)/3783796186401048573 - 
   (287649743596344499*Q6*Q7^2)/3783796186401048573 + 
   (185443981268937616*Q7^3)/420421798489005397 + 
   (29393418735236948616*Q1*Q3*Q8)/210768601630253419945 + 
   (100342045792005854592*Q2*Q3*Q8)/210768601630253419945 - 
   (3690834623443555728*Q1*Q4*Q8)/42153720326050683989 + 
   (3929225192116772240*Q2*Q4*Q8)/42153720326050683989 + 
   (164913528527685804681000*Q5*Q6*Q8)/207101227961887010437957 + 
   (45853968510734610417000*Q5*Q7*Q8)/207101227961887010437957 - 
   (104301816840667370223600*Q6*Q8^2)/207101227961887010437957 - 
   (30191238380567397025200*Q7*Q8^2)/207101227961887010437957, 
  (-177533622966240*Q1^2*Q5)/1376227244065537 + (95953359950388*Q1*Q2*Q5)/
    6881136220327685 - (815363403775185*Q2^2*Q5)/1376227244065537 + 
   (2892731984934*Q3^2*Q5)/6881136220327685 + (13168653330955472*Q3*Q4*Q5)/
    309651129914745825 - (6539425617128*Q4^2*Q5)/1376227244065537 - 
   (8873451658899243725400*Q5^3)/33218780063311739859553 + 
   (345193231549464*Q1*Q3*Q6)/2833409031899635 - (92031041244922*Q2*Q3*Q6)/
    242863631305683 - (89514502089395*Q1*Q4*Q6)/566681806379927 - 
   (151386310519120*Q2*Q4*Q6)/1700045419139781 + (5877673588717761*Q5*Q6^2)/
    9633590708458759 + (905786232928293*Q1*Q3*Q7)/2833409031899635 - 
   (825858565915088*Q2*Q3*Q7)/1700045419139781 + (40782387522640*Q1*Q4*Q7)/
    242863631305683 + (4535623882969010*Q2*Q4*Q7)/15300408772258029 + 
   (11932506861551887*Q5*Q6*Q7)/28900772125376277 - 
   (70638641749952408*Q5*Q7^2)/28900772125376277 + Q0*Q1*Q8 + 
   (4992521657837748*Q1^2*Q8)/1376227244065537 - (2121758808119986*Q1*Q2*Q8)/
    6881136220327685 - (2359348178003305*Q2^2*Q8)/4128681732196611 + 
   (342481552308698*Q3^2*Q8)/6881136220327685 - (112755107879550056*Q3*Q4*Q8)/
    2786860169232712425 + (58407278653208*Q4^2*Q8)/4128681732196611 + 
   (147908032516807416795200*Q5^2*Q8)/33218780063311739859553 + 
   (38512315649130499*Q6^2*Q8)/28900772125376277 + 
   (191169275085206599*Q6*Q7*Q8)/260106949128386493 + 
   (13099328946011542*Q7^2*Q8)/9633590708458759 - 
   (78163088023650963425400*Q5*Q8^2)/33218780063311739859553 + 
   (71255917165346306411200*Q8^3)/33218780063311739859553, 
  Q0*Q2^2 + (12*Q1*Q2^2)/7 + (4*Q2*Q3*Q4)/945 - (798000*Q2*Q5^2)/24137569 - 
   (10*Q2*Q6^2)/49 + (365*Q2*Q6*Q7)/441 + (10*Q2*Q7^2)/49 + 
   (4185000*Q2*Q5*Q8)/24137569 + (798000*Q2*Q8^2)/24137569, 
  Q0*Q2*Q3 + (12*Q1*Q2*Q3)/7 + (4*Q3^2*Q4)/945 - (798000*Q3*Q5^2)/24137569 - 
   (10*Q3*Q6^2)/49 + (365*Q3*Q6*Q7)/441 + (10*Q3*Q7^2)/49 + 
   (4185000*Q3*Q5*Q8)/24137569 + (798000*Q3*Q8^2)/24137569, 
  Q0*Q2*Q4 + (12*Q1*Q2*Q4)/7 + (4*Q3*Q4^2)/945 - (798000*Q4*Q5^2)/24137569 - 
   (10*Q4*Q6^2)/49 + (365*Q4*Q6*Q7)/441 + (10*Q4*Q7^2)/49 + 
   (4185000*Q4*Q5*Q8)/24137569 + (798000*Q4*Q8^2)/24137569, 
  Q0*Q2*Q5 + (12*Q1*Q2*Q5)/7 + (4*Q3*Q4*Q5)/945 - (798000*Q5^3)/24137569 - 
   (10*Q5*Q6^2)/49 + (365*Q5*Q6*Q7)/441 + (10*Q5*Q7^2)/49 + 
   (4185000*Q5^2*Q8)/24137569 + (798000*Q5*Q8^2)/24137569, 
  Q0*Q2*Q6 + (12*Q1*Q2*Q6)/7 + (4*Q3*Q4*Q6)/945 - (798000*Q5^2*Q6)/24137569 - 
   (10*Q6^3)/49 + (365*Q6^2*Q7)/441 + (10*Q6*Q7^2)/49 + 
   (4185000*Q5*Q6*Q8)/24137569 + (798000*Q6*Q8^2)/24137569, 
  Q0*Q2*Q7 + (12*Q1*Q2*Q7)/7 + (4*Q3*Q4*Q7)/945 - (798000*Q5^2*Q7)/24137569 - 
   (10*Q6^2*Q7)/49 + (365*Q6*Q7^2)/441 + (10*Q7^3)/49 + 
   (4185000*Q5*Q7*Q8)/24137569 + (798000*Q7*Q8^2)/24137569, 
  Q0*Q2*Q8 + (12*Q1*Q2*Q8)/7 + (4*Q3*Q4*Q8)/945 - (798000*Q5^2*Q8)/24137569 - 
   (10*Q6^2*Q8)/49 + (365*Q6*Q7*Q8)/441 + (10*Q7^2*Q8)/49 + 
   (4185000*Q5*Q8^2)/24137569 + (798000*Q8^3)/24137569, 
  (589874400*Q1^3)/42100817 + (259646184912649628*Q1^2*Q2)/
    67485131041946065 + (16053746110*Q1*Q2^2)/884117157 - 
   (52374105021902765*Q2^3)/17353319410786131 + Q0*Q3^2 + 
   (78972054*Q1*Q3^2)/42100817 - (3609879484358966*Q2*Q3^2)/
    28922199017976885 - (1072420584096275972*Q1*Q3*Q4)/27331478071988156325 - 
   (48659912978*Q2*Q3*Q4)/71613489717 + (2457810*Q1*Q4^2)/42100817 + 
   (17415645217120064*Q2*Q4^2)/468539624091225537 + 
   (366934821079018240252400*Q1*Q5^2)/30114616936116244403993 + 
   (2027570118571226335750*Q2*Q5^2)/93517960405646256141 + 
   (486671569047768670*Q3*Q5*Q6)/81218103482905939 + 
   (561343077257358200*Q4*Q5*Q6)/2192888794038460353 + 
   (53356192882211554481*Q1*Q6^2)/6235626108275816406 - 
   (53567131181038512475*Q2*Q6^2)/37413756649654898436 - 
   (244714304445485810*Q3*Q5*Q7)/81218103482905939 + 
   (1390687497554371150*Q4*Q5*Q7)/2192888794038460353 + 
   (5836836643177257898*Q1*Q6*Q7)/2550937953385561257 - 
   (2622170836525*Q2*Q6*Q7)/334196285346 + (57603980335118508019*Q1*Q7^2)/
    6235626108275816406 - (14291066296743237025*Q2*Q7^2)/
    37413756649654898436 - (6491665664014630042800*Q1*Q5*Q8)/
    46540771628543286806171 - (1798049467477500*Q2*Q5*Q8)/59777139723169 - 
   (616698187247781070*Q3*Q6*Q8)/243654310448717817 - 
   (2048536417484388350*Q4*Q6*Q8)/2192888794038460353 - 
   (1108665995334328490*Q3*Q7*Q8)/243654310448717817 + 
   (1168231869587162800*Q4*Q7*Q8)/2192888794038460353 + 
   (861307616645000*Q0*Q8^2)/277148556898329 + 
   (8576536228449701147584200*Q1*Q8^2)/511948487913976154867881 - 
   (1533518839166911486750*Q2*Q8^2)/93517960405646256141, 
  (11730232431*Q1^2*Q2)/23620030 - (1403639505*Q2^3)/2699432 - 
   (22033593*Q2*Q3^2)/6748580 + Q0*Q3*Q4 - (2266245997*Q1*Q3*Q4)/354300450 - 
   (254503*Q2*Q4^2)/3036861 + (793380577772475*Q1*Q5^2)/16289431540202 + 
   (165282320707875*Q2*Q5^2)/479100927653 + (46049445*Q3*Q5*Q6)/1292119 + 
   (13113100*Q4*Q5*Q6)/1292119 - (10666009269*Q1*Q6^2)/264544336 - 
   (3109165875*Q2*Q6^2)/18896024 + (4802355*Q3*Q5*Q7)/2584238 + 
   (14214200*Q4*Q5*Q7)/1292119 + (10546100573*Q1*Q6*Q7)/33068042 + 
   (10666009269*Q1*Q7^2)/264544336 - (3109165875*Q2*Q7^2)/18896024 - 
   (2065985150617800*Q1*Q5*Q8)/8144715770101 - (4802355*Q3*Q6*Q8)/2584238 + 
   (14214200*Q4*Q6*Q8)/1292119 + (46049445*Q3*Q7*Q8)/1292119 - 
   (13113100*Q4*Q7*Q8)/1292119 - (793380577772475*Q1*Q8^2)/16289431540202 + 
   (165282320707875*Q2*Q8^2)/479100927653, 
  Q0*Q3*Q5 + (50286397395507654*Q1*Q3*Q5)/42900183519286265 + 
   (18465774337427066544*Q2*Q3*Q5)/12809994798858878729 + 
   (1519423743384536484*Q1*Q4*Q5)/64049973994294393645 - 
   (1695063165285206*Q2*Q4*Q5)/8580036703857253 + 
   (815023829933331174*Q1^2*Q6)/12809994798858878729 + 
   (98450642265848987651097*Q1*Q2*Q6)/31384487257204252886050 - 
   (44978626204547851335*Q2^2*Q6)/12809994798858878729 - 
   (39488771942761967398*Q3^2*Q6)/2241749089800303777575 + 
   (55516739700748533097634*Q3*Q4*Q6)/706150963287095689936125 + 
   (439495305904001248*Q4^2*Q6)/89669963592012151103 + 
   (60029791059246362845650*Q5^2*Q6)/62935504446793671195577 - 
   (85460173110721447521957*Q6^3)/87876564320171908080940 - 
   (309762926530040085696*Q1^2*Q7)/89669963592012151103 + 
   (29767539464595464494327*Q1*Q2*Q7)/15692243628602126443025 - 
   (5914888847617001914135*Q2^2*Q7)/1076039563104145813236 - 
   (132101853206007790371*Q3^2*Q7)/640499739942943936450 + 
   (667815333177798094440992*Q3*Q4*Q7)/6355358669583861209425125 - 
   (2331120345287820502*Q4^2*Q7)/89669963592012151103 - 
   (217852471548406141619450*Q5^2*Q7)/62935504446793671195577 + 
   (8148418324115186673046*Q6^2*Q7)/65907423240128931060705 + 
   (1962700882420380476095517*Q6*Q7^2)/2372667236644641518185380 - 
   (582532275416914744852103*Q7^3)/263629692960515724242820 - 
   (751438259627112*Q1*Q3*Q8)/8580036703857253 - 
   (15825475420505325084*Q2*Q3*Q8)/12809994798858878729 + 
   (13456019164457355342*Q1*Q4*Q8)/64049973994294393645 + 
   (6646641804308168*Q2*Q4*Q8)/25740110111571759 + 
   (629824871567256876527370*Q5*Q6*Q8)/440548531127555698369039 - 
   (1484189162201243777294910*Q5*Q7*Q8)/440548531127555698369039 + 
   (129178407546707936862300*Q6*Q8^2)/62935504446793671195577 - 
   (255800455015787681381650*Q7*Q8^2)/62935504446793671195577, 
  (20007137196074337120*Q1^2*Q5)/6761404450093983281 - 
   (204218833321466676*Q1*Q2*Q5)/22643685365351585 + 
   (69472307889182884980*Q2^2*Q5)/6761404450093983281 - 
   (84645681317463672*Q3^2*Q5)/33807022250469916405 - 
   (45649438292022064*Q3*Q4*Q5)/1018965841440821325 + 
   (45041928322409312*Q4^2*Q5)/6761404450093983281 + 
   (122740996577433280678800*Q5^3)/109312703584092818439373 + Q0*Q3*Q6 + 
   (533405011526718*Q1*Q3*Q6)/1376227244065537 + (2890374372483216*Q2*Q3*Q6)/
    6881136220327685 - (865830921520*Q1*Q4*Q6)/1376227244065537 - 
   (2737333642298710*Q2*Q4*Q6)/12386045196589833 + 
   (201954402909060723854*Q5*Q6^2)/47329831150657882967 - 
   (269246919932928*Q1*Q3*Q7)/1376227244065537 - (3602600702740188*Q2*Q3*Q7)/
    6881136220327685 - (232337556353190*Q1*Q4*Q7)/1376227244065537 + 
   (726839361529040*Q2*Q4*Q7)/4128681732196611 - 
   (419774878024552474*Q5*Q6*Q7)/95103478534476657 + 
   (128020339189644705396*Q5*Q7^2)/47329831150657882967 - 
   (25110777566226058560*Q1^2*Q8)/6761404450093983281 - 
   (120052400063962968*Q1*Q2*Q8)/22643685365351585 - 
   (70297460427898325790*Q2^2*Q8)/6761404450093983281 - 
   (3523844062514078604*Q3^2*Q8)/33807022250469916405 + 
   (3109196570279072*Q3*Q4*Q8)/113218426826757925 - 
   (175395838953323856*Q4^2*Q8)/6761404450093983281 - 
   (669310903476547854782400*Q5^2*Q8)/109312703584092818439373 - 
   (16186711957926956954*Q6^2*Q8)/6761404450093983281 - 
   (23150535444208642*Q6*Q7*Q8)/4528737073070317 - 
   (13557354757621430046*Q7^2*Q8)/6761404450093983281 + 
   (193341384642059386966800*Q5*Q8^2)/109312703584092818439373 - 
   (420816298005026049848400*Q8^3)/109312703584092818439373, 
  (-25110777566226058560*Q1^2*Q5)/6761404450093983281 + 
   (120052400063962968*Q1*Q2*Q5)/22643685365351585 - 
   (70297460427898325790*Q2^2*Q5)/6761404450093983281 - 
   (3523844062514078604*Q3^2*Q5)/33807022250469916405 - 
   (3109196570279072*Q3*Q4*Q5)/113218426826757925 - 
   (175395838953323856*Q4^2*Q5)/6761404450093983281 - 
   (420816298005026049848400*Q5^3)/109312703584092818439373 + 
   (269246919932928*Q1*Q3*Q6)/1376227244065537 - (3602600702740188*Q2*Q3*Q6)/
    6881136220327685 - (232337556353190*Q1*Q4*Q6)/1376227244065537 - 
   (726839361529040*Q2*Q4*Q6)/4128681732196611 - 
   (13557354757621430046*Q5*Q6^2)/6761404450093983281 + Q0*Q3*Q7 + 
   (533405011526718*Q1*Q3*Q7)/1376227244065537 - (2890374372483216*Q2*Q3*Q7)/
    6881136220327685 + (865830921520*Q1*Q4*Q7)/1376227244065537 - 
   (2737333642298710*Q2*Q4*Q7)/12386045196589833 + 
   (23150535444208642*Q5*Q6*Q7)/4528737073070317 - 
   (16186711957926956954*Q5*Q7^2)/6761404450093983281 - 
   (20007137196074337120*Q1^2*Q8)/6761404450093983281 - 
   (204218833321466676*Q1*Q2*Q8)/22643685365351585 - 
   (69472307889182884980*Q2^2*Q8)/6761404450093983281 + 
   (84645681317463672*Q3^2*Q8)/33807022250469916405 - 
   (45649438292022064*Q3*Q4*Q8)/1018965841440821325 - 
   (45041928322409312*Q4^2*Q8)/6761404450093983281 - 
   (193341384642059386966800*Q5^2*Q8)/109312703584092818439373 - 
   (128020339189644705396*Q6^2*Q8)/47329831150657882967 - 
   (419774878024552474*Q6*Q7*Q8)/95103478534476657 - 
   (201954402909060723854*Q7^2*Q8)/47329831150657882967 - 
   (669310903476547854782400*Q5*Q8^2)/109312703584092818439373 - 
   (122740996577433280678800*Q8^3)/109312703584092818439373, 
  (751438259627112*Q1*Q3*Q5)/8580036703857253 - 
   (15825475420505325084*Q2*Q3*Q5)/12809994798858878729 + 
   (13456019164457355342*Q1*Q4*Q5)/64049973994294393645 - 
   (6646641804308168*Q2*Q4*Q5)/25740110111571759 - 
   (309762926530040085696*Q1^2*Q6)/89669963592012151103 - 
   (29767539464595464494327*Q1*Q2*Q6)/15692243628602126443025 - 
   (5914888847617001914135*Q2^2*Q6)/1076039563104145813236 - 
   (132101853206007790371*Q3^2*Q6)/640499739942943936450 - 
   (667815333177798094440992*Q3*Q4*Q6)/6355358669583861209425125 - 
   (2331120345287820502*Q4^2*Q6)/89669963592012151103 - 
   (255800455015787681381650*Q5^2*Q6)/62935504446793671195577 - 
   (582532275416914744852103*Q6^3)/263629692960515724242820 - 
   (815023829933331174*Q1^2*Q7)/12809994798858878729 + 
   (98450642265848987651097*Q1*Q2*Q7)/31384487257204252886050 + 
   (44978626204547851335*Q2^2*Q7)/12809994798858878729 + 
   (39488771942761967398*Q3^2*Q7)/2241749089800303777575 + 
   (55516739700748533097634*Q3*Q4*Q7)/706150963287095689936125 - 
   (439495305904001248*Q4^2*Q7)/89669963592012151103 - 
   (129178407546707936862300*Q5^2*Q7)/62935504446793671195577 - 
   (1962700882420380476095517*Q6^2*Q7)/2372667236644641518185380 + 
   (8148418324115186673046*Q6*Q7^2)/65907423240128931060705 + 
   (85460173110721447521957*Q7^3)/87876564320171908080940 + Q0*Q3*Q8 + 
   (50286397395507654*Q1*Q3*Q8)/42900183519286265 - 
   (18465774337427066544*Q2*Q3*Q8)/12809994798858878729 - 
   (1519423743384536484*Q1*Q4*Q8)/64049973994294393645 - 
   (1695063165285206*Q2*Q4*Q8)/8580036703857253 + 
   (1484189162201243777294910*Q5*Q6*Q8)/440548531127555698369039 + 
   (629824871567256876527370*Q5*Q7*Q8)/440548531127555698369039 - 
   (217852471548406141619450*Q6*Q8^2)/62935504446793671195577 - 
   (60029791059246362845650*Q7*Q8^2)/62935504446793671195577, 
  (173006280*Q1^3)/3827347 - (10442182336039240137*Q1^2*Q2)/
    48203665029961475 - (1702908897*Q1*Q2^2)/26791429 + 
   (1310603909039426729*Q2^3)/7712586404793836 + (19383111*Q1*Q3^2)/7654694 + 
   (677499237655260657*Q2*Q3^2)/96407330059922950 + 
   (4792167157875670807*Q1*Q3*Q4)/2169164926348266375 - 
   (12933877564*Q2*Q3*Q4)/3616842915 + Q0*Q4^2 + (32060495*Q1*Q4^2)/7654694 - 
   (544759015224603088*Q2*Q4^2)/260299791161791965 + 
   (8513585080839313098081570*Q1*Q5^2)/46540771628543286806171 - 
   (34119777160375452953925*Q2*Q5^2)/62345306937097504094 - 
   (808509078415047789*Q3*Q5*Q6)/14766927905982898 - 
   (287750617748979280*Q4*Q5*Q6)/22150391858974347 + 
   (16125948551843609763*Q1*Q6^2)/539881048335568520 + 
   (64946955539327593085*Q2*Q6^2)/1511666935339591856 + 
   (752526660274564527*Q3*Q5*Q7)/14766927905982898 - 
   (1456566278197177795*Q4*Q5*Q7)/44300783717948694 - 
   (52164416241395532451*Q1*Q6*Q7)/404910786251676390 - 
   (258448289515*Q2*Q6*Q7)/3375720054 - (4581097810715264763*Q1*Q7^2)/
    539881048335568520 + (89423604001946000615*Q2*Q7^2)/1511666935339591856 + 
   (365505155299976510817180*Q1*Q5*Q8)/46540771628543286806171 + 
   (24990087979181250*Q2*Q5*Q8)/92382852299443 + 
   (351764289138415323*Q3*Q6*Q8)/14766927905982898 + 
   (2204836270901226155*Q4*Q6*Q8)/44300783717948694 - 
   (390415279702839339*Q3*Q7*Q8)/14766927905982898 - 
   (632903325651198770*Q4*Q7*Q8)/22150391858974347 - 
   (16164951106872750*Q0*Q8^2)/92382852299443 - 
   (3456819902150024790721320*Q1*Q8^2)/46540771628543286806171 + 
   (15575148919498421196825*Q2*Q8^2)/62345306937097504094, 
  (216473006197427222484*Q1*Q3*Q5)/320249869971471968225 - 
   (199523777647170762*Q2*Q3*Q5)/42900183519286265 + Q0*Q4*Q5 + 
   (101052456991504266*Q1*Q4*Q5)/42900183519286265 + 
   (145369217452884552936*Q2*Q4*Q5)/64049973994294393645 - 
   (659957730174228528180*Q1^2*Q6)/89669963592012151103 - 
   (121233312978601395405042*Q1*Q2*Q6)/15692243628602126443025 - 
   (3328472073517735480701*Q2^2*Q6)/358679854368048604412 - 
   (14031623417056938330759*Q3^2*Q6)/22417490898003037775750 - 
   (145975094208808446861548*Q3*Q4*Q6)/706150963287095689936125 + 
   (8068591242760115311*Q4^2*Q6)/192149921982883180935 - 
   (704690964073102019374620*Q5^2*Q6)/62935504446793671195577 - 
   (91573634567415950329449*Q6^3)/21969141080042977020235 + 
   (300595935068190686574*Q1^2*Q7)/89669963592012151103 + 
   (256767925954432406455287*Q1*Q2*Q7)/31384487257204252886050 + 
   (2905821343809986527269*Q2^2*Q7)/179339927184024302206 - 
   (76368761876018544867*Q3^2*Q7)/1601249349857359841125 + 
   (15239323813026184652188*Q3*Q4*Q7)/235383654429031896645375 + 
   (37709315816798980518*Q4^2*Q7)/448349817960060755515 - 
   (908174640897805339382715*Q5^2*Q7)/62935504446793671195577 - 
   (732835089731751558719821*Q6^2*Q7)/527259385921031448485640 + 
   (32320916132863283220569*Q6*Q7^2)/43938282160085954040470 + 
   (901804579515512423854119*Q7^3)/175753128640343816161880 - 
   (442118599120721649078*Q1*Q3*Q8)/320249869971471968225 - 
   (317919494740656384*Q2*Q3*Q8)/42900183519286265 - 
   (19919880234445824*Q1*Q4*Q8)/42900183519286265 + 
   (13790945434643793528*Q2*Q4*Q8)/64049973994294393645 + 
   (3455782956323459304158610*Q5*Q6*Q8)/440548531127555698369039 + 
   (141687588681961507816020*Q5*Q7*Q8)/440548531127555698369039 + 
   (60308902077913255208580*Q6*Q8^2)/62935504446793671195577 + 
   (859566913819840014245685*Q7*Q8^2)/62935504446793671195577, 
  (168316293052497167424*Q1^2*Q5)/6761404450093983281 - 
   (31156077604887432*Q1*Q2*Q5)/4528737073070317 - 
   (355829404669946204886*Q2^2*Q5)/6761404450093983281 + 
   (31056910230403685628*Q3^2*Q5)/169035111252349582025 + 
   (4152763054802976*Q3*Q4*Q5)/22643685365351585 + 
   (3369915479798899192*Q4^2*Q5)/33807022250469916405 + 
   (1518432997976484043658400*Q5^3)/109312703584092818439373 - 
   (168079909834176912*Q1*Q3*Q6)/34405681101638425 - 
   (6806218307599962*Q2*Q3*Q6)/1376227244065537 + Q0*Q4*Q6 + 
   (4871706485847126*Q1*Q4*Q6)/1376227244065537 - 
   (3797154494339384*Q2*Q4*Q6)/1376227244065537 - 
   (73840512113903901600*Q5*Q6^2)/47329831150657882967 - 
   (27532241604994734*Q1*Q3*Q7)/34405681101638425 + 
   (10564533992132856*Q2*Q3*Q7)/1376227244065537 + 
   (1012934116701504*Q1*Q4*Q7)/1376227244065537 - 
   (4233249897181488*Q2*Q4*Q7)/1376227244065537 - 
   (660240027488165850*Q5*Q6*Q7)/31701159511492219 + 
   (729126962133669973800*Q5*Q7^2)/47329831150657882967 - 
   (78038483814725561568*Q1^2*Q8)/6761404450093983281 - 
   (36466107354244764*Q1*Q2*Q8)/4528737073070317 + 
   (212386855935193720452*Q2^2*Q8)/6761404450093983281 - 
   (11975960374091733096*Q3^2*Q8)/169035111252349582025 + 
   (13194834195015872*Q3*Q4*Q8)/22643685365351585 + 
   (438528555596282256*Q4^2*Q8)/33807022250469916405 + 
   (790435562619234321430200*Q5^2*Q8)/109312703584092818439373 + 
   (228704558724665451225*Q6^2*Q8)/6761404450093983281 - 
   (14592300013185900*Q6*Q7*Q8)/4528737073070317 - 
   (57751245001493154675*Q7^2*Q8)/6761404450093983281 + 
   (4862680918050106698926400*Q5*Q8^2)/109312703584092818439373 - 
   (278025508896985255303800*Q8^3)/109312703584092818439373, 
  (78038483814725561568*Q1^2*Q5)/6761404450093983281 - 
   (36466107354244764*Q1*Q2*Q5)/4528737073070317 - 
   (212386855935193720452*Q2^2*Q5)/6761404450093983281 + 
   (11975960374091733096*Q3^2*Q5)/169035111252349582025 + 
   (13194834195015872*Q3*Q4*Q5)/22643685365351585 - 
   (438528555596282256*Q4^2*Q5)/33807022250469916405 + 
   (278025508896985255303800*Q5^3)/109312703584092818439373 - 
   (27532241604994734*Q1*Q3*Q6)/34405681101638425 - 
   (10564533992132856*Q2*Q3*Q6)/1376227244065537 - 
   (1012934116701504*Q1*Q4*Q6)/1376227244065537 - 
   (4233249897181488*Q2*Q4*Q6)/1376227244065537 + 
   (57751245001493154675*Q5*Q6^2)/6761404450093983281 + 
   (168079909834176912*Q1*Q3*Q7)/34405681101638425 - 
   (6806218307599962*Q2*Q3*Q7)/1376227244065537 + Q0*Q4*Q7 + 
   (4871706485847126*Q1*Q4*Q7)/1376227244065537 + 
   (3797154494339384*Q2*Q4*Q7)/1376227244065537 - 
   (14592300013185900*Q5*Q6*Q7)/4528737073070317 - 
   (228704558724665451225*Q5*Q7^2)/6761404450093983281 + 
   (168316293052497167424*Q1^2*Q8)/6761404450093983281 + 
   (31156077604887432*Q1*Q2*Q8)/4528737073070317 - 
   (355829404669946204886*Q2^2*Q8)/6761404450093983281 + 
   (31056910230403685628*Q3^2*Q8)/169035111252349582025 - 
   (4152763054802976*Q3*Q4*Q8)/22643685365351585 + 
   (3369915479798899192*Q4^2*Q8)/33807022250469916405 + 
   (4862680918050106698926400*Q5^2*Q8)/109312703584092818439373 + 
   (729126962133669973800*Q6^2*Q8)/47329831150657882967 + 
   (660240027488165850*Q6*Q7*Q8)/31701159511492219 - 
   (73840512113903901600*Q7^2*Q8)/47329831150657882967 - 
   (790435562619234321430200*Q5*Q8^2)/109312703584092818439373 + 
   (1518432997976484043658400*Q8^3)/109312703584092818439373, 
  (-442118599120721649078*Q1*Q3*Q5)/320249869971471968225 + 
   (317919494740656384*Q2*Q3*Q5)/42900183519286265 + 
   (19919880234445824*Q1*Q4*Q5)/42900183519286265 + 
   (13790945434643793528*Q2*Q4*Q5)/64049973994294393645 - 
   (300595935068190686574*Q1^2*Q6)/89669963592012151103 + 
   (256767925954432406455287*Q1*Q2*Q6)/31384487257204252886050 - 
   (2905821343809986527269*Q2^2*Q6)/179339927184024302206 + 
   (76368761876018544867*Q3^2*Q6)/1601249349857359841125 + 
   (15239323813026184652188*Q3*Q4*Q6)/235383654429031896645375 - 
   (37709315816798980518*Q4^2*Q6)/448349817960060755515 - 
   (859566913819840014245685*Q5^2*Q6)/62935504446793671195577 - 
   (901804579515512423854119*Q6^3)/175753128640343816161880 - 
   (659957730174228528180*Q1^2*Q7)/89669963592012151103 + 
   (121233312978601395405042*Q1*Q2*Q7)/15692243628602126443025 - 
   (3328472073517735480701*Q2^2*Q7)/358679854368048604412 - 
   (14031623417056938330759*Q3^2*Q7)/22417490898003037775750 + 
   (145975094208808446861548*Q3*Q4*Q7)/706150963287095689936125 + 
   (8068591242760115311*Q4^2*Q7)/192149921982883180935 + 
   (60308902077913255208580*Q5^2*Q7)/62935504446793671195577 + 
   (32320916132863283220569*Q6^2*Q7)/43938282160085954040470 + 
   (732835089731751558719821*Q6*Q7^2)/527259385921031448485640 - 
   (91573634567415950329449*Q7^3)/21969141080042977020235 - 
   (216473006197427222484*Q1*Q3*Q8)/320249869971471968225 - 
   (199523777647170762*Q2*Q3*Q8)/42900183519286265 + Q0*Q4*Q8 + 
   (101052456991504266*Q1*Q4*Q8)/42900183519286265 - 
   (145369217452884552936*Q2*Q4*Q8)/64049973994294393645 + 
   (141687588681961507816020*Q5*Q6*Q8)/440548531127555698369039 - 
   (3455782956323459304158610*Q5*Q7*Q8)/440548531127555698369039 + 
   (908174640897805339382715*Q6*Q8^2)/62935504446793671195577 - 
   (704690964073102019374620*Q7*Q8^2)/62935504446793671195577, 
  (-285171619296532431*Q1^2*Q2)/115172321800090625 + 
   (15339446992275083*Q2^3)/7897530637720500 + (377596326164759*Q2*Q3^2)/
    4700911093881250 + (392616224570567923*Q1*Q3*Q4)/15548263443012234375 - 
   (6375917224088176*Q2*Q4^2)/266541659023066875 + Q0*Q5^2 + 
   (27639759813447*Q1*Q5^2)/18803644375525 - (4281969333*Q2*Q5^2)/
    2518907485 - (238013733926*Q3*Q5*Q6)/512959901125 + 
   (11746398353*Q4*Q5*Q6)/131903974575 + (282750374970903769*Q1*Q6^2)/
    1289930004161015000 + (2581099117654357*Q2*Q6^2)/4422617157123480 + 
   (79560439093*Q3*Q5*Q7)/512959901125 + (12732737146*Q4*Q5*Q7)/
    131903974575 - (4273764976658955439*Q1*Q6*Q7)/2902342509362283750 - 
   (282750374970903769*Q1*Q7^2)/1289930004161015000 + 
   (2581099117654357*Q2*Q7^2)/4422617157123480 + (11815360135596*Q1*Q5*Q8)/
    131625510628675 - (79560439093*Q3*Q6*Q8)/512959901125 + 
   (12732737146*Q4*Q6*Q8)/131903974575 - (238013733926*Q3*Q7*Q8)/
    512959901125 - (11746398353*Q4*Q7*Q8)/131903974575 - Q0*Q8^2 - 
   (27639759813447*Q1*Q8^2)/18803644375525 - (4281969333*Q2*Q8^2)/2518907485, 
  (-439843124592*Q1^2*Q3)/7212960138125 + (787449244310643*Q1*Q2*Q3)/
    2047079369956250 - (8933409604013*Q2^2*Q3)/14425920276250 - 
   (123196801101*Q3^3)/36064800690625 - (142836474384*Q1^2*Q4)/
    5848798199875 + (66627355815599*Q1*Q2*Q4)/252453604834375 + 
   (12500780526949*Q2^2*Q4)/35092789199250 + (231925144486408*Q3^2*Q4)/
    138177857472046875 - (92698399712572*Q3*Q4^2)/34081236652640625 - 
   (2975759883*Q4^3)/29243990999375 - (873729644077926511152*Q3*Q5^2)/
    6346277583650815634425 - (253114472942436438013*Q4*Q5^2)/
    12692555167301631268850 + Q0*Q5*Q6 + (14359120935002561121*Q1*Q5*Q6)/
    18084243063527665150 + (102689792832352949*Q2*Q5*Q6)/
    1446739445082213212 - (473330203666859176553*Q3*Q6^2)/
    1808424306352766515000 + (18419948677847621053389*Q4*Q6^2)/
    177225582022571118470000 + (8699739153584480217*Q1*Q5*Q7)/
    18084243063527665150 - (1226323638229732829*Q2*Q5*Q7)/
    361684861270553303 - (1302207777273169*Q3*Q6*Q7)/25793200061448750 + 
   (177188282307053*Q4*Q6*Q7)/3180915420913125 + 
   (22267283228524078853*Q3*Q7^2)/1808424306352766515000 + 
   (1658912157584971963861*Q4*Q7^2)/177225582022571118470000 + 
   (101392826903352*Q3*Q5*Q8)/1149405822239435 - (25580223141064*Q4*Q5*Q8)/
    283498185268865 - (40965738243554501973*Q1*Q6*Q8)/18084243063527665150 + 
   (6178300552042209*Q2*Q6*Q8)/361684861270553303 - 
   (1473179540611484151*Q1*Q7*Q8)/18084243063527665150 + 
   (2444956106065771395*Q2*Q7*Q8)/1446739445082213212 - 
   (41675020606394726916*Q3*Q8^2)/253851103346032625377 + 
   (105344532866414889483*Q4*Q8^2)/12692555167301631268850, 
  (-47265143112*Q1^2*Q3)/1030422876875 - (20957723377041*Q1*Q2*Q3)/
    146219954996875 + (2084590120267*Q2^2*Q3)/12365074522500 - 
   (26477232947*Q3^3)/10304228768750 + (323258813712*Q1^2*Q4)/5848798199875 + 
   (258894525235427*Q1*Q2*Q4)/649166412431250 + (6183652614361*Q2^2*Q4)/
    70185578398500 + (25961457397991*Q3^2*Q4)/39479387849156250 - 
   (378876641313784*Q3*Q4^2)/131456198517328125 + 
   (6734558619*Q4^3)/29243990999375 - (123197718412978900437*Q3*Q5^2)/
    906611083378687947775 + (232308436188422132863*Q4*Q5^2)/
    16318999500816383059950 - (636920996128686447*Q1*Q5*Q6)/
    1291731647394833225 - (375132673491146083*Q2*Q5*Q6)/620031190749519948 + 
   (5887668099250404133*Q3*Q6^2)/387519494218449967500 + 
   (10781125749130378290083*Q4*Q6^2)/683584387801345742670000 + Q0*Q5*Q7 - 
   (150820623280907844*Q1*Q5*Q7)/1291731647394833225 - 
   (64062533664198677*Q2*Q5*Q7)/155007797687379987 - 
   (138511821211997*Q3*Q6*Q7)/1842371432960625 + (1763571200683057*Q4*Q6*Q7)/
    24538490389901250 - (15925522298319828683*Q3*Q7^2)/
    387519494218449967500 + (54551223143158681688167*Q4*Q7^2)/
    683584387801345742670000 - (369683180496*Q3*Q5*Q8)/1149405822239435 - 
   (12386086056212*Q4*Q5*Q8)/121499222258085 - (311074816959376839*Q1*Q6*Q8)/
    1291731647394833225 + (74319638523833702*Q2*Q6*Q8)/155007797687379987 + 
   (781768477578554007*Q1*Q7*Q8)/1291731647394833225 - 
   (693394185131585065*Q2*Q7*Q8)/620031190749519948 - 
   (20852018746242233607*Q3*Q8^2)/181322216675737589555 + 
   (894018703736531528867*Q4*Q8^2)/16318999500816383059950, 
  (-6775572874393072017*Q1^2*Q2)/921378574400725000 + 
   (759569945120222283*Q2^3)/84240326802352000 + (63206600311554239*Q2*Q3^2)/
    1053004085029400000 + (13394730189372651073*Q1*Q3*Q4)/
    165848143392130500000 - (25240665099713789*Q2*Q4^2)/4264666544369070000 - 
   (62465628700071*Q1*Q5^2)/150429155004200 - (111572586531*Q2*Q5^2)/
    20151259880 - (4766186555289*Q3*Q5*Q6)/8207358418000 - 
   (468969692789*Q4*Q5*Q6)/3693311288100 + (960766468807632751*Q1*Q6^2)/
    1289930004161015000 + (33846581648909933*Q2*Q6^2)/11793645752329280 + 
   (1189226694429*Q3*Q5*Q7)/16414716836000 - (254174413649*Q4*Q5*Q7)/
    1846655644050 - (306480684857952005903*Q1*Q6*Q7)/61916640199728720000 - 
   (960766468807632751*Q1*Q7^2)/1289930004161015000 + 
   (33846581648909933*Q2*Q7^2)/11793645752329280 + Q0*Q5*Q8 + 
   (7172509862008419*Q1*Q5*Q8)/2106008170058800 - 
   (1189226694429*Q3*Q6*Q8)/16414716836000 - (254174413649*Q4*Q6*Q8)/
    1846655644050 - (4766186555289*Q3*Q7*Q8)/8207358418000 + 
   (468969692789*Q4*Q7*Q8)/3693311288100 + (62465628700071*Q1*Q8^2)/
    150429155004200 - (111572586531*Q2*Q8^2)/20151259880, 
  (-106360128*Q1^3)/95683675 - (26259873604494348504*Q1^2*Q2)/
    6025458128745184375 - (2344901264*Q1*Q2^2)/478418375 + 
   (4662363445342194284*Q2^3)/723054975449422125 - 
   (29790684*Q1*Q3^2)/478418375 - (483493734621298856*Q2*Q3^2)/
    6025458128745184375 + (66680115546472661632*Q1*Q3*Q4)/
    813436847380599890625 + (794146256*Q2*Q3*Q4)/193759441875 - 
   (2215836*Q1*Q4^2)/478418375 + (632305982710841488*Q2*Q4^2)/
    19522484337134397375 - (3804943584795619776372912*Q1*Q5^2)/
    1163519290713582170154275 - (43906947478704123044*Q2*Q5^2)/
    31172653468548752047 + (62120569336509012*Q3*Q5*Q6)/922932994123931125 - 
   (401553712829762024*Q4*Q5*Q6)/1661279389423076025 + Q0*Q6^2 - 
   (223161053651096809*Q1*Q6^2)/1205091625749036875 + 
   (5685149222035647089*Q2*Q6^2)/2024553931258381950 - 
   (302359310362162116*Q3*Q5*Q7)/922932994123931125 - 
   (470199775068791068*Q4*Q5*Q7)/1661279389423076025 - 
   (42150239228530906034*Q1*Q6*Q7)/10845824631741331875 - 
   (26999977264*Q2*Q6*Q7)/18084214575 - (1656056021541985691*Q1*Q7^2)/
    1205091625749036875 + (4668417609325534871*Q2*Q7^2)/2024553931258381950 + 
   (3679268690170113547448592*Q1*Q5*Q8)/1163519290713582170154275 + 
   (196902026454672*Q2*Q5*Q8)/92382852299443 + (636780278522754716*Q3*Q6*Q8)/
    922932994123931125 - (316628792923296868*Q4*Q6*Q8)/1661279389423076025 + 
   (155764944035633212*Q3*Q7*Q8)/922932994123931125 + 
   (324323346374206424*Q4*Q7*Q8)/1661279389423076025 + 
   (103737658976840*Q0*Q8^2)/92382852299443 + 
   (1173587344656846305421312*Q1*Q8^2)/1163519290713582170154275 - 
   (16907732675179321948*Q2*Q8^2)/31172653468548752047, 
  (-3948803073*Q1^2*Q2)/1054465625 - (4417990269*Q2^3)/674858000 - 
   (618191721*Q2*Q3^2)/8435725000 + (14946371087*Q1*Q3*Q4)/189803812500 - 
   (5680619*Q2*Q4^2)/2277645750 - (176113091555919*Q1*Q5^2)/203617894252525 - 
   (1762653902625*Q2*Q5^2)/479100927653 - (48262977*Q3*Q5*Q6)/323029750 - 
   (10158526*Q4*Q5*Q6)/96908925 - (1698490149*Q1*Q6^2)/5905007500 - 
   (31714737*Q2*Q6^2)/13497160 - (146297403*Q3*Q5*Q7)/646059500 - 
   (11011532*Q4*Q5*Q7)/96908925 + Q0*Q6*Q7 - (9672684457*Q1*Q6*Q7)/
    70860090000 + (1698490149*Q1*Q7^2)/5905007500 - 
   (31714737*Q2*Q7^2)/13497160 + (1126722636959283*Q1*Q5*Q8)/
    407235788505050 + (146297403*Q3*Q6*Q8)/646059500 - 
   (11011532*Q4*Q6*Q8)/96908925 - (48262977*Q3*Q7*Q8)/323029750 + 
   (10158526*Q4*Q7*Q8)/96908925 + (176113091555919*Q1*Q8^2)/203617894252525 - 
   (1762653902625*Q2*Q8^2)/479100927653, 
  (-47265143112*Q1^2*Q3)/1030422876875 + (20957723377041*Q1*Q2*Q3)/
    146219954996875 + (2084590120267*Q2^2*Q3)/12365074522500 - 
   (26477232947*Q3^3)/10304228768750 - (323258813712*Q1^2*Q4)/5848798199875 + 
   (258894525235427*Q1*Q2*Q4)/649166412431250 - (6183652614361*Q2^2*Q4)/
    70185578398500 - (25961457397991*Q3^2*Q4)/39479387849156250 - 
   (378876641313784*Q3*Q4^2)/131456198517328125 - 
   (6734558619*Q4^3)/29243990999375 - (20852018746242233607*Q3*Q5^2)/
    181322216675737589555 - (894018703736531528867*Q4*Q5^2)/
    16318999500816383059950 - (781768477578554007*Q1*Q5*Q6)/
    1291731647394833225 - (693394185131585065*Q2*Q5*Q6)/620031190749519948 - 
   (15925522298319828683*Q3*Q6^2)/387519494218449967500 - 
   (54551223143158681688167*Q4*Q6^2)/683584387801345742670000 - 
   (311074816959376839*Q1*Q5*Q7)/1291731647394833225 - 
   (74319638523833702*Q2*Q5*Q7)/155007797687379987 + 
   (138511821211997*Q3*Q6*Q7)/1842371432960625 + (1763571200683057*Q4*Q6*Q7)/
    24538490389901250 + (5887668099250404133*Q3*Q7^2)/387519494218449967500 - 
   (10781125749130378290083*Q4*Q7^2)/683584387801345742670000 + 
   (369683180496*Q3*Q5*Q8)/1149405822239435 - (12386086056212*Q4*Q5*Q8)/
    121499222258085 + Q0*Q6*Q8 - (150820623280907844*Q1*Q6*Q8)/
    1291731647394833225 + (64062533664198677*Q2*Q6*Q8)/155007797687379987 + 
   (636920996128686447*Q1*Q7*Q8)/1291731647394833225 - 
   (375132673491146083*Q2*Q7*Q8)/620031190749519948 - 
   (123197718412978900437*Q3*Q8^2)/906611083378687947775 - 
   (232308436188422132863*Q4*Q8^2)/16318999500816383059950, 
  (-106360128*Q1^3)/95683675 + (43012902162827934384*Q1^2*Q2)/
    6025458128745184375 - (2344901264*Q1*Q2^2)/478418375 - 
   (6239374649290106254*Q2^3)/723054975449422125 - 
   (29790684*Q1*Q3^2)/478418375 - (59982892745896484*Q2*Q3^2)/
    6025458128745184375 - (89745211711797191672*Q1*Q3*Q4)/
    813436847380599890625 + (794146256*Q2*Q3*Q4)/193759441875 - 
   (2215836*Q1*Q4^2)/478418375 - (107911959750553616*Q2*Q4^2)/
    19522484337134397375 - (746897570098097876289048*Q1*Q5^2)/
    1163519290713582170154275 + (76412283836068945156*Q2*Q5^2)/
    31172653468548752047 + (325111882389552468*Q3*Q5*Q6)/922932994123931125 + 
   (158198498529460144*Q4*Q5*Q6)/1661279389423076025 - 
   (13668740560942598602*Q1*Q6^2)/8435641380243258125 - 
   (5995200194477023021*Q2*Q6^2)/2024553931258381950 + 
   (476038413635533476*Q3*Q5*Q7)/922932994123931125 + 
   (136554530374029908*Q4*Q5*Q7)/1661279389423076025 + 
   (420587495594445953098*Q1*Q6*Q7)/75920772422189323125 - 
   (26999977264*Q2*Q6*Q7)/18084214575 + Q0*Q7^2 + 
   (514221034591021102*Q1*Q7^2)/8435641380243258125 - 
   (7011931807187135239*Q2*Q7^2)/2024553931258381950 - 
   (3796549122706235245757232*Q1*Q5*Q8)/1163519290713582170154275 + 
   (196902026454672*Q2*Q5*Q8)/92382852299443 - (141617445474940876*Q3*Q6*Q8)/
    922932994123931125 + (290125512519524108*Q4*Q6*Q8)/1661279389423076025 + 
   (418756257088676668*Q3*Q7*Q8)/922932994123931125 - 
   (235428864985015744*Q4*Q7*Q8)/1661279389423076025 + 
   (103737658976840*Q0*Q8^2)/92382852299443 - 
   (1884458670040675594662552*Q1*Q8^2)/1163519290713582170154275 + 
   (103411498639593746252*Q2*Q8^2)/31172653468548752047, 
  (439843124592*Q1^2*Q3)/7212960138125 + (787449244310643*Q1*Q2*Q3)/
    2047079369956250 + (8933409604013*Q2^2*Q3)/14425920276250 + 
   (123196801101*Q3^3)/36064800690625 - (142836474384*Q1^2*Q4)/
    5848798199875 - (66627355815599*Q1*Q2*Q4)/252453604834375 + 
   (12500780526949*Q2^2*Q4)/35092789199250 + (231925144486408*Q3^2*Q4)/
    138177857472046875 + (92698399712572*Q3*Q4^2)/34081236652640625 - 
   (2975759883*Q4^3)/29243990999375 + (41675020606394726916*Q3*Q5^2)/
    253851103346032625377 + (105344532866414889483*Q4*Q5^2)/
    12692555167301631268850 - (1473179540611484151*Q1*Q5*Q6)/
    18084243063527665150 - (2444956106065771395*Q2*Q5*Q6)/
    1446739445082213212 - (22267283228524078853*Q3*Q6^2)/
    1808424306352766515000 + (1658912157584971963861*Q4*Q6^2)/
    177225582022571118470000 + (40965738243554501973*Q1*Q5*Q7)/
    18084243063527665150 + (6178300552042209*Q2*Q5*Q7)/361684861270553303 - 
   (1302207777273169*Q3*Q6*Q7)/25793200061448750 - 
   (177188282307053*Q4*Q6*Q7)/3180915420913125 + 
   (473330203666859176553*Q3*Q7^2)/1808424306352766515000 + 
   (18419948677847621053389*Q4*Q7^2)/177225582022571118470000 + 
   (101392826903352*Q3*Q5*Q8)/1149405822239435 + (25580223141064*Q4*Q5*Q8)/
    283498185268865 - (8699739153584480217*Q1*Q6*Q8)/18084243063527665150 - 
   (1226323638229732829*Q2*Q6*Q8)/361684861270553303 + Q0*Q7*Q8 + 
   (14359120935002561121*Q1*Q7*Q8)/18084243063527665150 - 
   (102689792832352949*Q2*Q7*Q8)/1446739445082213212 + 
   (873729644077926511152*Q3*Q8^2)/6346277583650815634425 - 
   (253114472942436438013*Q4*Q8^2)/12692555167301631268850], 
 [Q0^2 + (120*Q0*Q1)/67 + (48*Q1^2)/67 - (20*Q2^2)/67 + (8*Q3^2)/3015 - 
   (8*Q4^2)/201 + (1191414000*Q5^2)/1617217123 - (2*Q6^2)/469 - 
   (2*Q7^2)/469 + (1191414000*Q8^2)/1617217123, 
  Q0*Q2 + (12*Q1*Q2)/7 + (4*Q3*Q4)/105 - (798000*Q5^2)/24137569 + 
   (2*Q6^2)/245 + (3*Q6*Q7)/245 - (2*Q7^2)/245 + (4185000*Q5*Q8)/24137569 + 
   (798000*Q8^2)/24137569, Q0^3 + (828864*Q1^3)/379291 + 
   (34740094919098176*Q1^2*Q2)/2612038370455745 + (8602240*Q1*Q2^2)/2655037 - 
   (494036275230528*Q2^3)/74629667727307 - (282704*Q1*Q3^2)/5689365 + 
   (255149983925072*Q2*Q3^2)/5597225079548025 + (2704750240305312*Q1*Q3*Q4)/
    13060191852278725 - (10217296*Q2*Q3*Q4)/23895333 + 
   (293072*Q1*Q4^2)/1137873 + (22174039472*Q2*Q4^2)/260033685461 - 
   (27684035173490680800*Q1*Q5^2)/8873786966576088161 + 
   (2318624744478303600*Q2*Q5^2)/172364247843741833 - 
   (4336741960442264*Q3*Q5*Q6)/27362355040616365 + 
   (106444451284848*Q4*Q5*Q6)/5472471008123273 + (624847958674368*Q1*Q6^2)/
    8311031178722825 + (15701906578476*Q2*Q6^2)/237458033677795 + 
   (140523157410736*Q3*Q5*Q7)/1609550296506845 - (42508537212168*Q4*Q5*Q7)/
    321910059301369 + (8568062153282112*Q1*Q6*Q7)/91421342965951075 - 
   (6623676*Q2*Q6*Q7)/18585259 - (2323190600097648*Q1*Q7^2)/
    91421342965951075 + (193590003758076*Q2*Q7^2)/2612038370455745 + 
   (7981220456053168536000*Q1*Q5*Q8)/1801378754214945896683 - 
   (145851466644000*Q2*Q5*Q8)/9155162683579 - (4806636176123312*Q3*Q6*Q8)/
    27362355040616365 + (1497770893612584*Q4*Q6*Q8)/5472471008123273 - 
   (1156239968286664*Q3*Q7*Q8)/27362355040616365 - 
   (1142937579563568*Q4*Q7*Q8)/5472471008123273 + 
   (84717436356000*Q0*Q8^2)/9155162683579 + (474848184159668599200*Q1*Q8^2)/
    257339822030706556669 - (2156017430450300400*Q2*Q8^2)/172364247843741833, 
  Q0^2*Q1 - (53776*Q1^3)/34481 - (46863511871760*Q1^2*Q2)/6784515247937 - 
   (503420*Q1*Q2^2)/241367 + (3332212376400*Q2^3)/969216463991 + 
   (96352*Q1*Q3^2)/4654935 - (22946059548*Q2*Q3^2)/969216463991 - 
   (729727971624*Q1*Q3*Q4)/6784515247937 + (394720*Q2*Q3*Q4)/2172303 - 
   (6224*Q1*Q4^2)/103443 - (1046927700*Q2*Q4^2)/23639425951 + 
   (904768557542458000*Q1*Q5^2)/806707906052371651 - 
   (6014924668235000*Q2*Q5^2)/921733945688459 + (4703561442040*Q3*Q5*Q6)/
    71071052053549 - (1377041463200*Q4*Q5*Q6)/71071052053549 - 
   (4535958233164*Q1*Q6^2)/142474820206677 - (4382919158000*Q2*Q6^2)/
    142474820206677 - (10627305957760*Q3*Q5*Q7)/213213156160647 + 
   (3623606669600*Q4*Q5*Q7)/213213156160647 - (2311619950224*Q1*Q6*Q7)/
    47491606735559 + (727240*Q2*Q6*Q7)/5068707 + 
   (2907564387512*Q1*Q7^2)/142474820206677 - (5994110472520*Q2*Q7^2)/
    142474820206677 - (53832325510970550000*Q1*Q5*Q8)/23394529275518777879 + 
   (5227075570000*Q2*Q5*Q8)/832287516689 + (18492458921960*Q3*Q6*Q8)/
    213213156160647 - (19307983203800*Q4*Q6*Q8)/213213156160647 + 
   (2706332642240*Q3*Q7*Q8)/71071052053549 + (7049882782600*Q4*Q7*Q8)/
    71071052053549 - (3999858975000*Q0*Q8^2)/832287516689 - 
   (34086490897198558000*Q1*Q8^2)/23394529275518777879 + 
   (94576358566375000*Q2*Q8^2)/15669477076703803, 
  Q0^2*Q2 - (1104*Q1^2*Q2)/469 - (20*Q2^3)/67 + (8*Q2*Q3^2)/3015 - 
   (32*Q1*Q3*Q4)/469 - (8*Q2*Q4^2)/201 + (95760000*Q1*Q5^2)/1617217123 + 
   (1191414000*Q2*Q5^2)/1617217123 - (48*Q1*Q6^2)/3283 - (2*Q2*Q6^2)/469 - 
   (72*Q1*Q6*Q7)/3283 + (48*Q1*Q7^2)/3283 - (2*Q2*Q7^2)/469 - 
   (502200000*Q1*Q5*Q8)/1617217123 - (95760000*Q1*Q8^2)/1617217123 + 
   (1191414000*Q2*Q8^2)/1617217123, Q0^2*Q3 - (173744*Q1^2*Q3)/124099 - 
   (181940*Q2^2*Q3)/124099 + (197048*Q3^3)/16753365 - 
   (3006000*Q1*Q2*Q4)/868693 + (52536*Q3*Q4^2)/868693 - 
   (1133954402000*Q3*Q5^2)/2995448175331 - (2252409600000*Q4*Q5^2)/
    2995448175331 - (684504000*Q1*Q5*Q6)/609698387 + 
   (691380000*Q2*Q5*Q6)/609698387 + (3418*Q3*Q6^2)/2606079 + 
   (54080*Q4*Q6^2)/6080851 - (42642000*Q1*Q5*Q7)/609698387 + 
   (1270560000*Q2*Q5*Q7)/609698387 + (352720*Q4*Q6*Q7)/6080851 + 
   (3418*Q3*Q7^2)/2606079 - (54080*Q4*Q7^2)/6080851 + 
   (529224000000*Q4*Q5*Q8)/176202833843 - (42642000*Q1*Q6*Q8)/609698387 - 
   (1270560000*Q2*Q6*Q8)/609698387 + (684504000*Q1*Q7*Q8)/609698387 + 
   (691380000*Q2*Q7*Q8)/609698387 - (1133954402000*Q3*Q8^2)/2995448175331 + 
   (2252409600000*Q4*Q8^2)/2995448175331, (1749360*Q1*Q2*Q3)/1647751 + 
   Q0^2*Q4 - (29328*Q1^2*Q4)/235393 - (811580*Q2^2*Q4)/235393 + 
   (5249864*Q3^2*Q4)/74148795 - (46712*Q4^3)/706179 + 
   (2751911232000*Q3*Q5^2)/5681814779617 + (17099988906000*Q4*Q5^2)/
    5681814779617 + (176526000*Q1*Q5*Q6)/1156485809 - 
   (349920000*Q2*Q5*Q6)/1156485809 + (174848*Q3*Q6^2)/11534257 + 
   (13642*Q4*Q6^2)/1647751 - (600408000*Q1*Q5*Q7)/1156485809 + 
   (2014740000*Q2*Q5*Q7)/1156485809 + (363632*Q3*Q6*Q7)/11534257 - 
   (174848*Q3*Q7^2)/11534257 + (13642*Q4*Q7^2)/1647751 - 
   (1513855488000*Q3*Q5*Q8)/5681814779617 + (600408000*Q1*Q6*Q8)/1156485809 + 
   (2014740000*Q2*Q6*Q8)/1156485809 + (176526000*Q1*Q7*Q8)/1156485809 + 
   (349920000*Q2*Q7*Q8)/1156485809 - (2751911232000*Q3*Q8^2)/5681814779617 + 
   (17099988906000*Q4*Q8^2)/5681814779617, 
  Q0^2*Q5 - (10635402064*Q1^2*Q5)/6701798429 + (40766356278080*Q1*Q2*Q5)/
    70040495381479 - (15452980940*Q2^2*Q5)/6701798429 + 
   (41468801608*Q3^2*Q5)/904742787915 - (4622748815168*Q3*Q4*Q5)/
    210121486144437 - (122480392*Q4^2*Q5)/6701798429 + 
   (389319652293872202000*Q5^3)/241515327152090097793 + 
   (128675969152*Q1*Q3*Q6)/20600145700435 - (2466782883568*Q2*Q3*Q6)/
    185401311303915 + (367427273272*Q1*Q4*Q6)/12360087420261 + 
   (239866282304*Q2*Q4*Q6)/12360087420261 + (5705606457414*Q5*Q6^2)/
    490283467670353 - (66118439592*Q1*Q3*Q7)/4120029140087 + 
   (132810121088*Q2*Q3*Q7)/61800437101305 + (1104013986400*Q1*Q4*Q7)/
    12360087420261 - (134104762480*Q2*Q4*Q7)/12360087420261 - 
   (4027607077248*Q5*Q6*Q7)/490283467670353 - (26651355472122*Q5*Q7^2)/
    490283467670353 + (1701888640*Q1^2*Q8)/6701798429 + 
   (206546236490640*Q1*Q2*Q8)/70040495381479 - (16014227200*Q2^2*Q8)/
    6701798429 + (3013078816*Q3^2*Q8)/180948557583 - 
   (29032292225792*Q3*Q4*Q8)/630364458433311 - 
   (11223200*Q4^2*Q8)/6701798429 + (924986680585513752000*Q5^2*Q8)/
    241515327152090097793 + (11456418544384*Q6^2*Q8)/490283467670353 + 
   (4562276298576*Q6*Q7*Q8)/490283467670353 + (3728550023616*Q7^2*Q8)/
    490283467670353 - (120940353226457910000*Q5*Q8^2)/241515327152090097793 - 
   (404656013666893464000*Q8^3)/241515327152090097793, 
  (3450953788800*Q1*Q3*Q5)/43893962453069 - (586533253600*Q2*Q3*Q5)/
    7745993374071 + (111434759128000*Q1*Q4*Q5)/43893962453069 + 
   (50679881028000*Q2*Q4*Q5)/43893962453069 + Q0^2*Q6 - 
   (12521040848*Q1^2*Q6)/8934248413 + (7059917280*Q1*Q2*Q6)/62539738891 - 
   (8549132780*Q2^2*Q6)/8934248413 + (15575032136*Q3^2*Q6)/1206123535755 - 
   (2819698768*Q3*Q4*Q6)/562857650019 - (583423112*Q4^2*Q6)/26802745239 + 
   (292254050748366000*Q5^2*Q6)/215651037531927997 + 
   (101716662*Q6^3)/437778172237 - (104484800*Q1^2*Q7)/8934248413 + 
   (98080301360*Q1*Q2*Q7)/62539738891 + (7526014400*Q2^2*Q7)/8934248413 - 
   (642378176*Q3^2*Q7)/241224707151 + (8304638768*Q3*Q4*Q7)/187619216673 + 
   (339961840*Q4^2*Q7)/26802745239 - (486665944535400000*Q5^2*Q7)/
    215651037531927997 + (163575064*Q6^2*Q7)/62539738891 + 
   (10743474150*Q6*Q7^2)/437778172237 - (2811631336*Q7^3)/437778172237 + 
   (5110275441600*Q1*Q3*Q8)/43893962453069 - (204876176797600*Q2*Q3*Q8)/
    131681887359207 - (156295823040000*Q1*Q4*Q8)/43893962453069 - 
   (55772518004000*Q2*Q4*Q8)/43893962453069 + (110648051176500000*Q5*Q6*Q8)/
    215651037531927997 + (460780030790460000*Q5*Q7*Q8)/215651037531927997 - 
   (307148112052614000*Q6*Q8^2)/215651037531927997 + 
   (48589893702420000*Q7*Q8^2)/215651037531927997, 
  (5110275441600*Q1*Q3*Q5)/43893962453069 + (204876176797600*Q2*Q3*Q5)/
    131681887359207 + (156295823040000*Q1*Q4*Q5)/43893962453069 - 
   (55772518004000*Q2*Q4*Q5)/43893962453069 + (104484800*Q1^2*Q6)/
    8934248413 + (98080301360*Q1*Q2*Q6)/62539738891 - 
   (7526014400*Q2^2*Q6)/8934248413 + (642378176*Q3^2*Q6)/241224707151 + 
   (8304638768*Q3*Q4*Q6)/187619216673 - (339961840*Q4^2*Q6)/26802745239 - 
   (48589893702420000*Q5^2*Q6)/215651037531927997 + 
   (2811631336*Q6^3)/437778172237 + Q0^2*Q7 - (12521040848*Q1^2*Q7)/
    8934248413 - (7059917280*Q1*Q2*Q7)/62539738891 - 
   (8549132780*Q2^2*Q7)/8934248413 + (15575032136*Q3^2*Q7)/1206123535755 + 
   (2819698768*Q3*Q4*Q7)/562857650019 - (583423112*Q4^2*Q7)/26802745239 - 
   (307148112052614000*Q5^2*Q7)/215651037531927997 + 
   (10743474150*Q6^2*Q7)/437778172237 - (163575064*Q6*Q7^2)/62539738891 + 
   (101716662*Q7^3)/437778172237 - (3450953788800*Q1*Q3*Q8)/43893962453069 - 
   (586533253600*Q2*Q3*Q8)/7745993374071 + (111434759128000*Q1*Q4*Q8)/
    43893962453069 - (50679881028000*Q2*Q4*Q8)/43893962453069 + 
   (460780030790460000*Q5*Q6*Q8)/215651037531927997 - 
   (110648051176500000*Q5*Q7*Q8)/215651037531927997 + 
   (486665944535400000*Q6*Q8^2)/215651037531927997 + 
   (292254050748366000*Q7*Q8^2)/215651037531927997, 
  (-1701888640*Q1^2*Q5)/6701798429 + (206546236490640*Q1*Q2*Q5)/
    70040495381479 + (16014227200*Q2^2*Q5)/6701798429 - 
   (3013078816*Q3^2*Q5)/180948557583 - (29032292225792*Q3*Q4*Q5)/
    630364458433311 + (11223200*Q4^2*Q5)/6701798429 + 
   (404656013666893464000*Q5^3)/241515327152090097793 - 
   (66118439592*Q1*Q3*Q6)/4120029140087 - (132810121088*Q2*Q3*Q6)/
    61800437101305 - (1104013986400*Q1*Q4*Q6)/12360087420261 - 
   (134104762480*Q2*Q4*Q6)/12360087420261 - (3728550023616*Q5*Q6^2)/
    490283467670353 - (128675969152*Q1*Q3*Q7)/20600145700435 - 
   (2466782883568*Q2*Q3*Q7)/185401311303915 + (367427273272*Q1*Q4*Q7)/
    12360087420261 - (239866282304*Q2*Q4*Q7)/12360087420261 + 
   (4562276298576*Q5*Q6*Q7)/490283467670353 - (11456418544384*Q5*Q7^2)/
    490283467670353 + Q0^2*Q8 - (10635402064*Q1^2*Q8)/6701798429 - 
   (40766356278080*Q1*Q2*Q8)/70040495381479 - (15452980940*Q2^2*Q8)/
    6701798429 + (41468801608*Q3^2*Q8)/904742787915 + 
   (4622748815168*Q3*Q4*Q8)/210121486144437 - (122480392*Q4^2*Q8)/
    6701798429 - (120940353226457910000*Q5^2*Q8)/241515327152090097793 - 
   (26651355472122*Q6^2*Q8)/490283467670353 + (4027607077248*Q6*Q7*Q8)/
    490283467670353 + (5705606457414*Q7^2*Q8)/490283467670353 - 
   (924986680585513752000*Q5*Q8^2)/241515327152090097793 + 
   (389319652293872202000*Q8^3)/241515327152090097793, 
  Q0*Q1^2 + (131452*Q1^3)/103443 + (390529265598*Q1^2*Q2)/101261421611 + 
   (722545*Q1*Q2^2)/724101 - (27768436470*Q2^3)/14465917373 - 
   (140701*Q1*Q3^2)/13964805 + (1912171629*Q2*Q3^2)/144659173730 + 
   (30405332151*Q1*Q3*Q4)/506307108055 - (661156*Q2*Q3*Q4)/6516909 + 
   (3529*Q1*Q4^2)/310329 + (17448795*Q2*Q4^2)/705654506 - 
   (7761544558358500*Q1*Q5^2)/36121249524733059 + 
   (150373116705875*Q2*Q5^2)/41271669209931 - (7878465415417*Q3*Q5*Q6)/
    213213156160647 + (2306544450860*Q4*Q5*Q6)/213213156160647 + 
   (1964194851749*Q1*Q6^2)/127589391229860 + (109572978950*Q2*Q6^2)/
    6379469561493 + (17800737479248*Q3*Q5*Q7)/639639468481941 - 
   (6069541171580*Q4*Q5*Q7)/639639468481941 + (96317497926*Q1*Q6*Q7)/
    3544149756385 - (1218127*Q2*Q6*Q7)/15206121 - 
   (1757566458589*Q1*Q7^2)/127589391229860 + (149852761813*Q2*Q7^2)/
    6379469561493 + (448602712591421250*Q1*Q5*Q8)/349172078739086237 - 
   (8755351579750*Q2*Q5*Q8)/2496862550067 - (30974868694283*Q3*Q6*Q8)/
    639639468481941 + (32340871866365*Q4*Q6*Q8)/639639468481941 - 
   (4533107175752*Q3*Q7*Q8)/213213156160647 - (11808553660855*Q4*Q7*Q8)/
    213213156160647 + (2233254594375*Q0*Q8^2)/832287516689 + 
   (1283034684455849500*Q1*Q8^2)/1047516236217258711 - 
   (2364408964159375*Q2*Q8^2)/701618376568827, Q0*Q1*Q2 + (12*Q1^2*Q2)/7 + 
   (4*Q1*Q3*Q4)/105 - (798000*Q1*Q5^2)/24137569 + (2*Q1*Q6^2)/245 + 
   (3*Q1*Q6*Q7)/245 - (2*Q1*Q7^2)/245 + (4185000*Q1*Q5*Q8)/24137569 + 
   (798000*Q1*Q8^2)/24137569, Q0*Q1*Q3 + (439940*Q1^2*Q3)/372297 + 
   (80900*Q2^2*Q3)/124099 - (255596*Q3^3)/50260095 + 
   (1678350*Q1*Q2*Q4)/868693 - (437732*Q3*Q4^2)/7818237 + 
   (5595705773000*Q3*Q5^2)/8986344525993 + (1257595360000*Q4*Q5^2)/
    2995448175331 + (382181400*Q1*Q5*Q6)/609698387 - 
   (386020500*Q2*Q5*Q6)/609698387 - (24340*Q3*Q6^2)/7818237 - 
   (90584*Q4*Q6^2)/18242553 + (23808450*Q1*Q5*Q7)/609698387 - 
   (709396000*Q2*Q5*Q7)/609698387 - (590806*Q4*Q6*Q7)/18242553 - 
   (24340*Q3*Q7^2)/7818237 + (90584*Q4*Q7^2)/18242553 - 
   (295483400000*Q4*Q5*Q8)/176202833843 + (23808450*Q1*Q6*Q8)/609698387 + 
   (709396000*Q2*Q6*Q8)/609698387 - (382181400*Q1*Q7*Q8)/609698387 - 
   (386020500*Q2*Q7*Q8)/609698387 + (5595705773000*Q3*Q8^2)/8986344525993 - 
   (1257595360000*Q4*Q8^2)/2995448175331, (-976726*Q1*Q2*Q3)/1647751 + 
   Q0*Q1*Q4 + (110532*Q1^2*Q4)/235393 + (413900*Q2^2*Q4)/235393 - 
   (2821324*Q3^2*Q4)/74148795 + (10388*Q4^3)/706179 - 
   (1536483771200*Q3*Q5^2)/5681814779617 - (7210406175000*Q4*Q5^2)/
    5681814779617 - (98560350*Q1*Q5*Q6)/1156485809 + 
   (195372000*Q2*Q5*Q6)/1156485809 - (1464352*Q3*Q6^2)/173013855 - 
   (11540*Q4*Q6^2)/1647751 + (335227800*Q1*Q5*Q7)/1156485809 - 
   (1124896500*Q2*Q5*Q7)/1156485809 - (3045418*Q3*Q6*Q7)/173013855 + 
   (1464352*Q3*Q7^2)/173013855 - (11540*Q4*Q7^2)/1647751 + 
   (845235980800*Q3*Q5*Q8)/5681814779617 - (335227800*Q1*Q6*Q8)/1156485809 - 
   (1124896500*Q2*Q6*Q8)/1156485809 - (98560350*Q1*Q7*Q8)/1156485809 - 
   (195372000*Q2*Q7*Q8)/1156485809 + (1536483771200*Q3*Q8^2)/5681814779617 - 
   (7210406175000*Q4*Q8^2)/5681814779617, 
  Q0*Q1*Q5 + (25856456572*Q1^2*Q5)/20105395287 - (68283646765784*Q1*Q2*Q5)/
    210121486144437 + (22532843860*Q2^2*Q5)/20105395287 - 
   (65439163636*Q3^2*Q5)/2714228363745 + (38715521327032*Q3*Q4*Q5)/
    3151822292166555 - (724895716*Q4^2*Q5)/60316185861 - 
   (118028202573091239800*Q5^3)/241515327152090097793 - 
   (1077661241648*Q1*Q3*Q6)/309002185506525 + (20659306649882*Q2*Q3*Q6)/
    2781019669558725 - (3077203413653*Q1*Q4*Q6)/185401311303915 - 
   (2008880114296*Q2*Q4*Q6)/185401311303915 - (65294577926212*Q5*Q6^2)/
    7354252015055295 + (184580643861*Q1*Q3*Q7)/20600145700435 - 
   (1112284764112*Q2*Q3*Q7)/927006556519575 - (1849223427220*Q1*Q4*Q7)/
    37080262260783 + (224625477154*Q2*Q4*Q7)/37080262260783 + 
   (11243736423984*Q5*Q6*Q7)/2451417338351765 + (205694978233652*Q5*Q7^2)/
    7354252015055295 - (2850663472*Q1^2*Q8)/20105395287 - 
   (115321648707274*Q1*Q2*Q8)/70040495381479 + (26823830560*Q2^2*Q8)/
    20105395287 - (25234535084*Q3^2*Q8)/2714228363745 + 
   (243145447391008*Q3*Q4*Q8)/9455466876499665 + 
   (18798860*Q4^2*Q8)/20105395287 - (516450896660245178200*Q5^2*Q8)/
    241515327152090097793 - (95947505309216*Q6^2*Q8)/7354252015055295 - 
   (12736354666858*Q6*Q7*Q8)/2451417338351765 - (10408868815928*Q7^2*Q8)/
    2451417338351765 + (166866967175759739400*Q5*Q8^2)/
    241515327152090097793 + (225932940964015517400*Q8^3)/
    241515327152090097793, (-1926782532080*Q1*Q3*Q5)/43893962453069 + 
   (982443199780*Q2*Q3*Q5)/23237980122213 - (186653221539400*Q1*Q4*Q5)/
    131681887359207 - (28296266907300*Q2*Q4*Q5)/43893962453069 + Q0*Q1*Q6 + 
   (31693841516*Q1^2*Q6)/26802745239 - (3941787148*Q1*Q2*Q6)/62539738891 + 
   (3284224400*Q2^2*Q6)/8934248413 - (4145525956*Q3^2*Q6)/723674121453 + 
   (23614977182*Q3*Q4*Q6)/8442864750285 - (89957330*Q4^2*Q6)/8934248413 - 
   (74471939678454500*Q5^2*Q6)/215651037531927997 - 
   (16486811767*Q6^3)/6566672583555 + (175012040*Q1^2*Q7)/26802745239 - 
   (164284504778*Q1*Q2*Q7)/187619216673 - (12606074120*Q2^2*Q7)/26802745239 + 
   (5379917224*Q3^2*Q7)/3618370607265 - (69551349682*Q3*Q4*Q7)/
    2814288250095 - (569436082*Q4^2*Q7)/80408235717 + 
   (271721819032265000*Q5^2*Q7)/215651037531927997 - 
   (1369941161*Q6^2*Q7)/938096083365 - (105611530729*Q6*Q7^2)/6566672583555 + 
   (23547412439*Q7^3)/6566672583555 - (2853237121560*Q1*Q3*Q8)/
    43893962453069 + (343167596135980*Q2*Q3*Q8)/395045662077621 + 
   (87265167864000*Q1*Q4*Q8)/43893962453069 + (93418967656700*Q2*Q4*Q8)/
    131681887359207 - (61778495240212500*Q5*Q6*Q8)/215651037531927997 - 
   (257268850524673500*Q5*Q7*Q8)/215651037531927997 + 
   (260194267885426000*Q6*Q8^2)/215651037531927997 - 
   (27129357317184500*Q7*Q8^2)/215651037531927997, 
  (-2853237121560*Q1*Q3*Q5)/43893962453069 - (343167596135980*Q2*Q3*Q5)/
    395045662077621 - (87265167864000*Q1*Q4*Q5)/43893962453069 + 
   (93418967656700*Q2*Q4*Q5)/131681887359207 - (175012040*Q1^2*Q6)/
    26802745239 - (164284504778*Q1*Q2*Q6)/187619216673 + 
   (12606074120*Q2^2*Q6)/26802745239 - (5379917224*Q3^2*Q6)/3618370607265 - 
   (69551349682*Q3*Q4*Q6)/2814288250095 + (569436082*Q4^2*Q6)/80408235717 + 
   (27129357317184500*Q5^2*Q6)/215651037531927997 - 
   (23547412439*Q6^3)/6566672583555 + Q0*Q1*Q7 + 
   (31693841516*Q1^2*Q7)/26802745239 + (3941787148*Q1*Q2*Q7)/62539738891 + 
   (3284224400*Q2^2*Q7)/8934248413 - (4145525956*Q3^2*Q7)/723674121453 - 
   (23614977182*Q3*Q4*Q7)/8442864750285 - (89957330*Q4^2*Q7)/8934248413 + 
   (260194267885426000*Q5^2*Q7)/215651037531927997 - 
   (105611530729*Q6^2*Q7)/6566672583555 + (1369941161*Q6*Q7^2)/938096083365 - 
   (16486811767*Q7^3)/6566672583555 + (1926782532080*Q1*Q3*Q8)/
    43893962453069 + (982443199780*Q2*Q3*Q8)/23237980122213 - 
   (186653221539400*Q1*Q4*Q8)/131681887359207 + (28296266907300*Q2*Q4*Q8)/
    43893962453069 - (257268850524673500*Q5*Q6*Q8)/215651037531927997 + 
   (61778495240212500*Q5*Q7*Q8)/215651037531927997 - 
   (271721819032265000*Q6*Q8^2)/215651037531927997 - 
   (74471939678454500*Q7*Q8^2)/215651037531927997, 
  (2850663472*Q1^2*Q5)/20105395287 - (115321648707274*Q1*Q2*Q5)/
    70040495381479 - (26823830560*Q2^2*Q5)/20105395287 + 
   (25234535084*Q3^2*Q5)/2714228363745 + (243145447391008*Q3*Q4*Q5)/
    9455466876499665 - (18798860*Q4^2*Q5)/20105395287 - 
   (225932940964015517400*Q5^3)/241515327152090097793 + 
   (184580643861*Q1*Q3*Q6)/20600145700435 + (1112284764112*Q2*Q3*Q6)/
    927006556519575 + (1849223427220*Q1*Q4*Q6)/37080262260783 + 
   (224625477154*Q2*Q4*Q6)/37080262260783 + (10408868815928*Q5*Q6^2)/
    2451417338351765 + (1077661241648*Q1*Q3*Q7)/309002185506525 + 
   (20659306649882*Q2*Q3*Q7)/2781019669558725 - (3077203413653*Q1*Q4*Q7)/
    185401311303915 + (2008880114296*Q2*Q4*Q7)/185401311303915 - 
   (12736354666858*Q5*Q6*Q7)/2451417338351765 + (95947505309216*Q5*Q7^2)/
    7354252015055295 + Q0*Q1*Q8 + (25856456572*Q1^2*Q8)/20105395287 + 
   (68283646765784*Q1*Q2*Q8)/210121486144437 + (22532843860*Q2^2*Q8)/
    20105395287 - (65439163636*Q3^2*Q8)/2714228363745 - 
   (38715521327032*Q3*Q4*Q8)/3151822292166555 - 
   (724895716*Q4^2*Q8)/60316185861 + (166866967175759739400*Q5^2*Q8)/
    241515327152090097793 + (205694978233652*Q6^2*Q8)/7354252015055295 - 
   (11243736423984*Q6*Q7*Q8)/2451417338351765 - (65294577926212*Q7^2*Q8)/
    7354252015055295 + (516450896660245178200*Q5*Q8^2)/
    241515327152090097793 - (118028202573091239800*Q8^3)/
    241515327152090097793, Q0*Q2^2 + (12*Q1*Q2^2)/7 + (4*Q2*Q3*Q4)/105 - 
   (798000*Q2*Q5^2)/24137569 + (2*Q2*Q6^2)/245 + (3*Q2*Q6*Q7)/245 - 
   (2*Q2*Q7^2)/245 + (4185000*Q2*Q5*Q8)/24137569 + (798000*Q2*Q8^2)/24137569, 
  Q0*Q2*Q3 + (12*Q1*Q2*Q3)/7 + (4*Q3^2*Q4)/105 - (798000*Q3*Q5^2)/24137569 + 
   (2*Q3*Q6^2)/245 + (3*Q3*Q6*Q7)/245 - (2*Q3*Q7^2)/245 + 
   (4185000*Q3*Q5*Q8)/24137569 + (798000*Q3*Q8^2)/24137569, 
  Q0*Q2*Q4 + (12*Q1*Q2*Q4)/7 + (4*Q3*Q4^2)/105 - (798000*Q4*Q5^2)/24137569 + 
   (2*Q4*Q6^2)/245 + (3*Q4*Q6*Q7)/245 - (2*Q4*Q7^2)/245 + 
   (4185000*Q4*Q5*Q8)/24137569 + (798000*Q4*Q8^2)/24137569, 
  Q0*Q2*Q5 + (12*Q1*Q2*Q5)/7 + (4*Q3*Q4*Q5)/105 - (798000*Q5^3)/24137569 + 
   (2*Q5*Q6^2)/245 + (3*Q5*Q6*Q7)/245 - (2*Q5*Q7^2)/245 + 
   (4185000*Q5^2*Q8)/24137569 + (798000*Q5*Q8^2)/24137569, 
  Q0*Q2*Q6 + (12*Q1*Q2*Q6)/7 + (4*Q3*Q4*Q6)/105 - (798000*Q5^2*Q6)/24137569 + 
   (2*Q6^3)/245 + (3*Q6^2*Q7)/245 - (2*Q6*Q7^2)/245 + 
   (4185000*Q5*Q6*Q8)/24137569 + (798000*Q6*Q8^2)/24137569, 
  Q0*Q2*Q7 + (12*Q1*Q2*Q7)/7 + (4*Q3*Q4*Q7)/105 - (798000*Q5^2*Q7)/24137569 + 
   (2*Q6^2*Q7)/245 + (3*Q6*Q7^2)/245 - (2*Q7^3)/245 + 
   (4185000*Q5*Q7*Q8)/24137569 + (798000*Q7*Q8^2)/24137569, 
  Q0*Q2*Q8 + (12*Q1*Q2*Q8)/7 + (4*Q3*Q4*Q8)/105 - (798000*Q5^2*Q8)/24137569 + 
   (2*Q6^2*Q8)/245 + (3*Q6*Q7*Q8)/245 - (2*Q7^2*Q8)/245 + 
   (4185000*Q5*Q8^2)/24137569 + (798000*Q8^3)/24137569, 
  (1677600*Q1^3)/379291 - (7370849358896652*Q1^2*Q2)/522407674091149 + 
   (16344000*Q1*Q2^2)/379291 + (524101469934780*Q2^3)/74629667727307 + 
   Q0*Q3^2 + (959386*Q1*Q3^2)/1137873 - (18045163662873*Q2*Q3^2)/
    373148338636535 - (573870239017974*Q1*Q3*Q4)/2612038370455745 + 
   (2444150*Q2*Q3*Q4)/379291 - (6990*Q1*Q4^2)/379291 - 
   (23523468345*Q2*Q4^2)/260033685461 + (468134999275805793000*Q1*Q5^2)/
    8873786966576088161 - (1053543467154269250*Q2*Q5^2)/10139073402573049 + 
   (1113350028437628*Q3*Q5*Q6)/5472471008123273 + 
   (6160762222141320*Q4*Q5*Q6)/5472471008123273 - 
   (2480231809790697*Q1*Q6^2)/3324412471489130 - 
   (2663968015077*Q2*Q6^2)/47491606735559 + (647732369350326*Q3*Q5*Q7)/
    5472471008123273 - (771346857174090*Q4*Q5*Q7)/5472471008123273 - 
   (1817896455855324*Q1*Q6*Q7)/18284268593190215 + 
   (9418380*Q2*Q6*Q7)/2655037 - (23380076409291033*Q1*Q7^2)/
    36568537186380430 - (48417009471627*Q2*Q7^2)/522407674091149 - 
   (8466927597450484672500*Q1*Q5*Q8)/1801378754214945896683 + 
   (791380940647500*Q2*Q5*Q8)/9155162683579 + (2174416931405424*Q3*Q6*Q8)/
    5472471008123273 - (50950150343940*Q4*Q6*Q8)/5472471008123273 + 
   (52102812784878*Q3*Q7*Q8)/5472471008123273 + (7486176957268230*Q4*Q7*Q8)/
    5472471008123273 - (89873021778750*Q0*Q8^2)/9155162683579 + 
   (12220474645557463473000*Q1*Q8^2)/257339822030706556669 + 
   (17737735956362120250*Q2*Q8^2)/172364247843741833, 
  (-94696884*Q1^2*Q2)/922523 + (1981260*Q2^3)/131789 + 
   (173244*Q2*Q3^2)/658945 + Q0*Q3*Q4 + (1404612*Q1*Q3*Q4)/4612615 + 
   (6210*Q2*Q4^2)/18827 - (20565552523500*Q1*Q5^2)/454438011563 - 
   (4295076583500*Q2*Q5^2)/454438011563 - (255294*Q3*Q5*Q6)/9663871 - 
   (2021760*Q4*Q5*Q6)/9663871 - (4544739*Q1*Q6^2)/64576610 - 
   (97344*Q2*Q6^2)/922523 - (820248*Q3*Q5*Q7)/9663871 - 
   (1348380*Q4*Q5*Q7)/9663871 + (24223167*Q1*Q6*Q7)/32288305 + 
   (4544739*Q1*Q7^2)/64576610 - (97344*Q2*Q7^2)/922523 + 
   (66024098055000*Q1*Q5*Q8)/3181066080941 + (820248*Q3*Q6*Q8)/9663871 - 
   (1348380*Q4*Q6*Q8)/9663871 - (255294*Q3*Q7*Q8)/9663871 + 
   (2021760*Q4*Q7*Q8)/9663871 + (20565552523500*Q1*Q8^2)/454438011563 - 
   (4295076583500*Q2*Q8^2)/454438011563, 
  Q0*Q3*Q5 - (335147868*Q1*Q3*Q5)/8934248413 - (8080409741297*Q2*Q3*Q5)/
    40016498641827 + (40136150155000*Q1*Q4*Q5)/93371830164263 + 
   (30703121775*Q2*Q4*Q5)/62539738891 - (329126551499440*Q1^2*Q6)/
    653602811149841 + (220953985235346*Q1*Q2*Q6)/653602811149841 - 
   (243362363381751*Q2^2*Q6)/653602811149841 + (405788631919424*Q3^2*Q6)/
    441181897526142675 - (236641818613777*Q3*Q4*Q6)/294121265017428450 + 
   (34897670482629*Q4^2*Q6)/6536028111498410 + (95754925941138375*Q5^2*Q6)/
    458735801597024119 + (417388553083259*Q6^3)/91504393560977740 + 
   (89113530236144*Q1^2*Q7)/653602811149841 - (2090946092882870*Q1*Q2*Q7)/
    4575219678048887 - (54071343961688*Q2^2*Q7)/653602811149841 - 
   (520219070005153*Q3^2*Q7)/441181897526142675 + 
   (1934065899198889*Q3*Q4*Q7)/686282951707333050 + 
   (7391230066349*Q4^2*Q7)/2801154904927890 - (325454306541323550*Q5^2*Q7)/
    458735801597024119 - (1825171766048747*Q6^2*Q7)/640530754926844180 + 
   (4901735780018897*Q6*Q7^2)/640530754926844180 - 
   (366448569934429*Q7^3)/640530754926844180 + (3466556064*Q1*Q3*Q8)/
    62539738891 + (52143524206583*Q2*Q3*Q8)/280115490492789 - 
   (21110503255320*Q1*Q4*Q8)/93371830164263 - (33048251725*Q2*Q4*Q8)/
    62539738891 + (12899935850681025*Q5*Q6*Q8)/65533685942432017 + 
   (2551484801393544825*Q5*Q7*Q8)/3211150611179168833 - 
   (376323417674635350*Q6*Q8^2)/458735801597024119 + 
   (162150592652559375*Q7*Q8^2)/458735801597024119, 
  (-1043755029408000*Q1^2*Q5)/32925935681677 + (822285338808000*Q1*Q2*Q5)/
    32925935681677 - (465880336099500*Q2^2*Q5)/32925935681677 + 
   (12876690145760*Q3^2*Q5)/296333421135093 + (6415656919440*Q3*Q4*Q5)/
    32925935681677 + (20513270604400*Q4^2*Q5)/32925935681677 - 
   (21441655509992159400000*Q5^3)/794752044406040623213 + Q0*Q3*Q6 + 
   (1509250308*Q1*Q3*Q6)/6701798429 - (2199800314*Q2*Q3*Q6)/20105395287 - 
   (210245360*Q1*Q4*Q6)/394223437 + (11858602630*Q2*Q4*Q6)/6701798429 + 
   (52172127219900*Q5*Q6^2)/230481549771739 - (1545454368*Q1*Q3*Q7)/
    6701798429 - (2698520376*Q2*Q3*Q7)/6701798429 + 
   (523897120*Q1*Q4*Q7)/394223437 - (7960675130*Q2*Q4*Q7)/6701798429 + 
   (270559033783650*Q5*Q6*Q7)/230481549771739 - (199220012228400*Q5*Q7^2)/
    230481549771739 + (352139818800000*Q1^2*Q8)/32925935681677 + 
   (3133396272276000*Q1*Q2*Q8)/32925935681677 - (2333151875649000*Q2^2*Q8)/
    32925935681677 + (131443790298520*Q3^2*Q8)/296333421135093 - 
   (136192873398040*Q3*Q4*Q8)/98777807045031 + (11823765697800*Q4^2*Q8)/
    32925935681677 + (97120794055129258050000*Q5^2*Q8)/
    794752044406040623213 - (134954345045550*Q6^2*Q8)/230481549771739 - 
   (233562434032350*Q6*Q7*Q8)/230481549771739 + (123090278708700*Q7^2*Q8)/
    230481549771739 - (46411292986681470750000*Q5*Q8^2)/
    794752044406040623213 - (39637384095126399750000*Q8^3)/
    794752044406040623213, (352139818800000*Q1^2*Q5)/32925935681677 - 
   (3133396272276000*Q1*Q2*Q5)/32925935681677 - (2333151875649000*Q2^2*Q5)/
    32925935681677 + (131443790298520*Q3^2*Q5)/296333421135093 + 
   (136192873398040*Q3*Q4*Q5)/98777807045031 + (11823765697800*Q4^2*Q5)/
    32925935681677 - (39637384095126399750000*Q5^3)/794752044406040623213 + 
   (1545454368*Q1*Q3*Q6)/6701798429 - (2698520376*Q2*Q3*Q6)/6701798429 + 
   (523897120*Q1*Q4*Q6)/394223437 + (7960675130*Q2*Q4*Q6)/6701798429 + 
   (123090278708700*Q5*Q6^2)/230481549771739 + Q0*Q3*Q7 + 
   (1509250308*Q1*Q3*Q7)/6701798429 + (2199800314*Q2*Q3*Q7)/20105395287 + 
   (210245360*Q1*Q4*Q7)/394223437 + (11858602630*Q2*Q4*Q7)/6701798429 + 
   (233562434032350*Q5*Q6*Q7)/230481549771739 - (134954345045550*Q5*Q7^2)/
    230481549771739 + (1043755029408000*Q1^2*Q8)/32925935681677 + 
   (822285338808000*Q1*Q2*Q8)/32925935681677 + (465880336099500*Q2^2*Q8)/
    32925935681677 - (12876690145760*Q3^2*Q8)/296333421135093 + 
   (6415656919440*Q3*Q4*Q8)/32925935681677 - (20513270604400*Q4^2*Q8)/
    32925935681677 + (46411292986681470750000*Q5^2*Q8)/
    794752044406040623213 + (199220012228400*Q6^2*Q8)/230481549771739 + 
   (270559033783650*Q6*Q7*Q8)/230481549771739 - (52172127219900*Q7^2*Q8)/
    230481549771739 + (97120794055129258050000*Q5*Q8^2)/
    794752044406040623213 + (21441655509992159400000*Q8^3)/
    794752044406040623213, (-3466556064*Q1*Q3*Q5)/62539738891 + 
   (52143524206583*Q2*Q3*Q5)/280115490492789 - (21110503255320*Q1*Q4*Q5)/
    93371830164263 + (33048251725*Q2*Q4*Q5)/62539738891 + 
   (89113530236144*Q1^2*Q6)/653602811149841 + (2090946092882870*Q1*Q2*Q6)/
    4575219678048887 - (54071343961688*Q2^2*Q6)/653602811149841 - 
   (520219070005153*Q3^2*Q6)/441181897526142675 - 
   (1934065899198889*Q3*Q4*Q6)/686282951707333050 + 
   (7391230066349*Q4^2*Q6)/2801154904927890 + (162150592652559375*Q5^2*Q6)/
    458735801597024119 - (366448569934429*Q6^3)/640530754926844180 + 
   (329126551499440*Q1^2*Q7)/653602811149841 + (220953985235346*Q1*Q2*Q7)/
    653602811149841 + (243362363381751*Q2^2*Q7)/653602811149841 - 
   (405788631919424*Q3^2*Q7)/441181897526142675 - 
   (236641818613777*Q3*Q4*Q7)/294121265017428450 - 
   (34897670482629*Q4^2*Q7)/6536028111498410 + (376323417674635350*Q5^2*Q7)/
    458735801597024119 - (4901735780018897*Q6^2*Q7)/640530754926844180 - 
   (1825171766048747*Q6*Q7^2)/640530754926844180 - 
   (417388553083259*Q7^3)/91504393560977740 + Q0*Q3*Q8 - 
   (335147868*Q1*Q3*Q8)/8934248413 + (8080409741297*Q2*Q3*Q8)/
    40016498641827 - (40136150155000*Q1*Q4*Q8)/93371830164263 + 
   (30703121775*Q2*Q4*Q8)/62539738891 - (2551484801393544825*Q5*Q6*Q8)/
    3211150611179168833 + (12899935850681025*Q5*Q7*Q8)/65533685942432017 - 
   (325454306541323550*Q6*Q8^2)/458735801597024119 - 
   (95754925941138375*Q7*Q8^2)/458735801597024119, 
  (362880*Q1^3)/34481 + (14105136014868564*Q1^2*Q2)/237458033677795 - 
   (61080*Q1*Q2^2)/241367 - (200588077684692*Q2^3)/6784515247937 - 
   (20328*Q1*Q3^2)/34481 + (34531907448111*Q2*Q3^2)/169612881198425 + 
   (1098179786629818*Q1*Q3*Q4)/1187290168388975 - (4492654*Q2*Q3*Q4)/724101 + 
   Q0*Q4^2 + (136412*Q1*Q4^2)/34481 + (9003079683*Q2*Q4^2)/23639425951 - 
   (22485833518149803700*Q1*Q5^2)/806707906052371651 + 
   (2415246751331584650*Q2*Q5^2)/15669477076703803 - 
   (3652317306127446*Q3*Q5*Q6)/2487486821874215 - 
   (421745399638218*Q4*Q5*Q6)/497497364374843 + (11191358853936819*Q1*Q6^2)/
    16622062357445650 + (47387821275129*Q2*Q6^2)/237458033677795 + 
   (39581856936*Q3*Q5*Q7)/506307108055 - (1428558325883664*Q4*Q5*Q7)/
    497497364374843 + (3478795390091268*Q1*Q6*Q7)/8311031178722825 - 
   (8963544*Q2*Q6*Q7)/1689569 + (3723438020226381*Q1*Q7^2)/
    16622062357445650 + (101341367691189*Q2*Q7^2)/237458033677795 + 
   (3240526554675390541500*Q1*Q5*Q8)/163761704928631445153 - 
   (181856353954500*Q2*Q5*Q8)/832287516689 - (2727055636667118*Q3*Q6*Q8)/
    2487486821874215 + (1743274054584906*Q4*Q6*Q8)/497497364374843 + 
   (83650746176112*Q3*Q7*Q8)/146322754227895 - (929018149487892*Q4*Q7*Q8)/
    497497364374843 + (34396882490250*Q0*Q8^2)/832287516689 - 
   (133324798144617173700*Q1*Q8^2)/23394529275518777879 - 
   (2349225104392544850*Q2*Q8^2)/15669477076703803, 
  (6803376486336*Q1*Q3*Q5)/93371830164263 + (4621208315*Q2*Q3*Q5)/
    62539738891 + Q0*Q4*Q5 + (81917313444*Q1*Q4*Q5)/62539738891 - 
   (25441485917215*Q2*Q4*Q5)/93371830164263 + (35561996020416*Q1^2*Q6)/
    466859150821315 - (1909613705417682*Q1*Q2*Q6)/4575219678048887 - 
   (649906904484654*Q2^2*Q6)/3268014055749205 - (2010351686773232*Q3^2*Q6)/
    735303162543571125 + (7793350493439527*Q3*Q4*Q6)/686282951707333050 - 
   (1038255578813743*Q4^2*Q6)/98040421672476150 - 
   (49340864468235105*Q5^2*Q6)/458735801597024119 + 
   (13654913700704313*Q6^3)/3202653774634220900 - 
   (376959433895328*Q1^2*Q7)/3268014055749205 - (3752544244857882*Q1*Q2*Q7)/
    22876098390244435 - (942058276168753*Q2^2*Q7)/3268014055749205 + 
   (3862244912713616*Q3^2*Q7)/735303162543571125 - 
   (5376707184273197*Q3*Q4*Q7)/137256590341466610 - 
   (743690875798617*Q4^2*Q7)/32680140557492050 + (157049314068883170*Q5^2*Q7)/
    458735801597024119 + (13694941150232309*Q6^2*Q7)/3202653774634220900 - 
   (1969566833694199*Q6*Q7^2)/91504393560977740 + 
   (11642383248592013*Q7^3)/3202653774634220900 + 
   (2767226231520*Q1*Q3*Q8)/93371830164263 - (19185429447*Q2*Q3*Q8)/
    62539738891 + (18534450216*Q1*Q4*Q8)/62539738891 - 
   (56157495694255*Q2*Q4*Q8)/93371830164263 + (3662848582856195895*Q5*Q6*Q8)/
    3211150611179168833 - (1441036016120114775*Q5*Q7*Q8)/
    3211150611179168833 + (381475569391589850*Q6*Q8^2)/458735801597024119 - 
   (8954145822817365*Q7*Q8^2)/65533685942432017, 
  (-4152167712000*Q1^2*Q5)/1936819745981 + (368260221600*Q1*Q2*Q5)/
    6701798429 - (69121147347000*Q2^2*Q5)/1936819745981 + 
   (2449379738960*Q3^2*Q5)/5810459237943 + (2290228216200*Q3*Q4*Q5)/
    1936819745981 - (631804348000*Q4^2*Q5)/1936819745981 + 
   (46987331591264400000*Q5^3)/2750007074069344717 + 
   (252536256*Q1*Q3*Q6)/1971117185 + (158249294*Q2*Q3*Q6)/394223437 + 
   Q0*Q4*Q6 + (366185508*Q1*Q4*Q6)/394223437 + (156695722*Q2*Q4*Q6)/
    394223437 + (309338187030*Q5*Q6^2)/13557738221867 - 
   (74472768*Q1*Q3*Q7)/1971117185 + (141760094*Q2*Q3*Q7)/394223437 + 
   (70967280*Q1*Q4*Q7)/394223437 + (117807904*Q2*Q4*Q7)/394223437 + 
   (103018084110*Q5*Q6*Q7)/13557738221867 - (3344734938900*Q5*Q7^2)/
    13557738221867 + (18155362176000*Q1^2*Q8)/1936819745981 + 
   (84347900452800*Q1*Q2*Q8)/1936819745981 + (7841119429500*Q2^2*Q8)/
    1936819745981 - (3041841017600*Q3^2*Q8)/5810459237943 + 
   (2356453964960*Q3*Q4*Q8)/1936819745981 + (2488111558800*Q4^2*Q8)/
    1936819745981 - (1158145515039230550000*Q5^2*Q8)/46750120259178860189 + 
   (10612485815700*Q6^2*Q8)/13557738221867 + (8001588593070*Q6*Q7*Q8)/
    13557738221867 - (2875342160760*Q7^2*Q8)/13557738221867 + 
   (1735119886275159300000*Q5*Q8^2)/46750120259178860189 - 
   (27276452217913500000*Q8^3)/2750007074069344717, 
  (-18155362176000*Q1^2*Q5)/1936819745981 + (84347900452800*Q1*Q2*Q5)/
    1936819745981 - (7841119429500*Q2^2*Q5)/1936819745981 + 
   (3041841017600*Q3^2*Q5)/5810459237943 + (2356453964960*Q3*Q4*Q5)/
    1936819745981 - (2488111558800*Q4^2*Q5)/1936819745981 + 
   (27276452217913500000*Q5^3)/2750007074069344717 - 
   (74472768*Q1*Q3*Q6)/1971117185 - (141760094*Q2*Q3*Q6)/394223437 - 
   (70967280*Q1*Q4*Q6)/394223437 + (117807904*Q2*Q4*Q6)/394223437 + 
   (2875342160760*Q5*Q6^2)/13557738221867 - (252536256*Q1*Q3*Q7)/1971117185 + 
   (158249294*Q2*Q3*Q7)/394223437 + Q0*Q4*Q7 + (366185508*Q1*Q4*Q7)/
    394223437 - (156695722*Q2*Q4*Q7)/394223437 + 
   (8001588593070*Q5*Q6*Q7)/13557738221867 - (10612485815700*Q5*Q7^2)/
    13557738221867 - (4152167712000*Q1^2*Q8)/1936819745981 - 
   (368260221600*Q1*Q2*Q8)/6701798429 - (69121147347000*Q2^2*Q8)/
    1936819745981 + (2449379738960*Q3^2*Q8)/5810459237943 - 
   (2290228216200*Q3*Q4*Q8)/1936819745981 - (631804348000*Q4^2*Q8)/
    1936819745981 + (1735119886275159300000*Q5^2*Q8)/46750120259178860189 - 
   (3344734938900*Q6^2*Q8)/13557738221867 - (103018084110*Q6*Q7*Q8)/
    13557738221867 + (309338187030*Q7^2*Q8)/13557738221867 + 
   (1158145515039230550000*Q5*Q8^2)/46750120259178860189 + 
   (46987331591264400000*Q8^3)/2750007074069344717, 
  (2767226231520*Q1*Q3*Q5)/93371830164263 + (19185429447*Q2*Q3*Q5)/
    62539738891 - (18534450216*Q1*Q4*Q5)/62539738891 - 
   (56157495694255*Q2*Q4*Q5)/93371830164263 + (376959433895328*Q1^2*Q6)/
    3268014055749205 - (3752544244857882*Q1*Q2*Q6)/22876098390244435 + 
   (942058276168753*Q2^2*Q6)/3268014055749205 - (3862244912713616*Q3^2*Q6)/
    735303162543571125 - (5376707184273197*Q3*Q4*Q6)/137256590341466610 + 
   (743690875798617*Q4^2*Q6)/32680140557492050 + (8954145822817365*Q5^2*Q6)/
    65533685942432017 - (11642383248592013*Q6^3)/3202653774634220900 + 
   (35561996020416*Q1^2*Q7)/466859150821315 + (1909613705417682*Q1*Q2*Q7)/
    4575219678048887 - (649906904484654*Q2^2*Q7)/3268014055749205 - 
   (2010351686773232*Q3^2*Q7)/735303162543571125 - 
   (7793350493439527*Q3*Q4*Q7)/686282951707333050 - 
   (1038255578813743*Q4^2*Q7)/98040421672476150 + 
   (381475569391589850*Q5^2*Q7)/458735801597024119 - 
   (1969566833694199*Q6^2*Q7)/91504393560977740 - 
   (13694941150232309*Q6*Q7^2)/3202653774634220900 + 
   (13654913700704313*Q7^3)/3202653774634220900 - 
   (6803376486336*Q1*Q3*Q8)/93371830164263 + (4621208315*Q2*Q3*Q8)/
    62539738891 + Q0*Q4*Q8 + (81917313444*Q1*Q4*Q8)/62539738891 + 
   (25441485917215*Q2*Q4*Q8)/93371830164263 - (1441036016120114775*Q5*Q6*Q8)/
    3211150611179168833 - (3662848582856195895*Q5*Q7*Q8)/
    3211150611179168833 - (157049314068883170*Q6*Q8^2)/458735801597024119 - 
   (49340864468235105*Q7*Q8^2)/458735801597024119, 
  (-232751286293606204*Q1^2*Q2)/80968740718438125 + 
   (9929815575062836*Q2^3)/6940177775866125 - (15385058211609967*Q2*Q3^2)/
    1561539999569878125 - (18121254389201998*Q1*Q3*Q4)/404843703592190625 - 
   (54819146744297*Q2*Q4^2)/2974361903942625 + Q0*Q5^2 + 
   (2364286853456*Q1*Q5^2)/4406462079915 - (902687924*Q2*Q5^2)/8854243965 + 
   (11236052356811*Q3*Q5*Q6)/517923714616875 - (851882280239*Q4*Q5*Q6)/
    34528247641125 - (20538241982124803*Q1*Q6^2)/1889270616763556250 - 
   (3681309064105247*Q2*Q6^2)/242906222155314375 - 
   (44155989152489*Q3*Q5*Q7)/1553771143850625 - (528514004887*Q4*Q5*Q7)/
    34528247641125 - (172212611266383844*Q1*Q6*Q7)/8501717775436003125 + 
   (20538241982124803*Q1*Q7^2)/1889270616763556250 - 
   (3681309064105247*Q2*Q7^2)/242906222155314375 - 
   (17722576299908*Q1*Q5*Q8)/18507140735643 + (44155989152489*Q3*Q6*Q8)/
    1553771143850625 - (528514004887*Q4*Q6*Q8)/34528247641125 + 
   (11236052356811*Q3*Q7*Q8)/517923714616875 + (851882280239*Q4*Q7*Q8)/
    34528247641125 - Q0*Q8^2 - (2364286853456*Q1*Q8^2)/4406462079915 - 
   (902687924*Q2*Q8^2)/8854243965, (912167232*Q1^2*Q3)/4631995175 + 
   (3101242816*Q1*Q2*Q3)/5271626235 + (44533426678*Q2^2*Q3)/75038321835 - 
   (2299421564*Q3^3)/208439782875 + (18335473216*Q1^2*Q4)/15814878705 - 
   (60463544224*Q1*Q2*Q4)/35017883523 - (18850571788*Q2^2*Q4)/15814878705 + 
   (204716318596*Q3^2*Q4)/10675043125875 - (13430687752*Q3*Q4^2)/
    1575804758535 - (1145967076*Q4^3)/237223180575 - 
   (775141482744924904*Q3*Q5^2)/1928461207407829767 - 
   (1715096361103270040*Q4*Q5^2)/1928461207407829767 + Q0*Q5*Q6 + 
   (35935106737644*Q1*Q5*Q6)/43613569609151 + (124595751737762*Q2*Q5*Q6)/
    130840708827453 + (13975575453275054*Q3*Q6^2)/1030370582016192375 - 
   (29708585555937931*Q4*Q6^2)/1442518814822669325 - 
   (265729001937584*Q1*Q5*Q7)/392522126482359 - (111794867971624*Q2*Q5*Q7)/
    130840708827453 + (163637236957*Q3*Q6*Q7)/24908433960375 + 
   (1904588319*Q4*Q6*Q7)/226967763575 + (721589755827176*Q3*Q7^2)/
    1030370582016192375 + (29369540209006262*Q4*Q7^2)/1442518814822669325 - 
   (4689698134688*Q3*Q5*Q8)/46619099446599 - (184101859400*Q4*Q5*Q8)/
    910279691791 + (244071655790576*Q1*Q6*Q8)/392522126482359 + 
   (169977353532146*Q2*Q6*Q8)/130840708827453 + (25817086190272*Q1*Q7*Q8)/
    130840708827453 - (4638099534782*Q2*Q7*Q8)/130840708827453 - 
   (117435327166063704*Q3*Q8^2)/214273467489758863 + 
   (3555673256454473560*Q4*Q8^2)/1928461207407829767, 
  (-38046272*Q1^2*Q3)/926399035 - (1402995584*Q1*Q2*Q3)/12300461215 - 
   (6651985828*Q2^2*Q3)/25012773945 + (287724932*Q3^3)/125063869725 + 
   (2016137984*Q1^2*Q4)/5271626235 + (122314048*Q1*Q2*Q4)/1667518263 + 
   (2368685038*Q2^2*Q4)/5271626235 + (24327977228*Q3^2*Q4)/24908433960375 + 
   (14592808772*Q3*Q4^2)/375191609175 - (126008624*Q4^3)/79074393525 - 
   (94928437775105592*Q3*Q5^2)/214273467489758863 - 
   (691899408751788160*Q4*Q5^2)/642820402469276589 - 
   (19822211732336*Q1*Q5*Q6)/43613569609151 + (11208844462368*Q2*Q5*Q6)/
    43613569609151 - (5893155732809918*Q3*Q6^2)/2404198024704448875 + 
   (15749538835708*Q4*Q6^2)/9813053162058975 + Q0*Q5*Q7 + 
   (30677745857332*Q1*Q5*Q7)/130840708827453 + (8081209781542*Q2*Q5*Q7)/
    130840708827453 + (239506327891*Q3*Q6*Q7)/58119679240875 + 
   (1242640177*Q4*Q6*Q7)/58363139205 - (5567300600782607*Q3*Q7^2)/
    2404198024704448875 - (246748152315578*Q4*Q7^2)/22897124044804275 + 
   (5869249621048*Q3*Q5*Q8)/15539699815533 + (2910934230400*Q4*Q5*Q8)/
    2730839075373 - (50640728482480*Q1*Q6*Q8)/130840708827453 - 
   (86312569599178*Q2*Q6*Q8)/130840708827453 - (5202536276976*Q1*Q7*Q8)/
    43613569609151 + (12173841512942*Q2*Q7*Q8)/43613569609151 + 
   (420522969310325896*Q3*Q8^2)/642820402469276589 + 
   (134469324459737680*Q4*Q8^2)/214273467489758863, 
  (-46877747704000112*Q1^2*Q2)/26989580239479375 - 
   (137873021725792*Q2^3)/2313392591955375 + (6499592407040323*Q2*Q3^2)/
    1041026666379918750 - (1890865973769019*Q1*Q3*Q4)/134947901197396875 - 
   (52107290867147*Q2*Q4^2)/1982907935961750 - (1525759161912*Q1*Q5^2)/
    1468820693305 + (1198275053*Q2*Q5^2)/2951414655 - 
   (518468781914*Q3*Q5*Q6)/57547079401875 + (3010273708*Q4*Q5*Q6)/
    11509415880375 - (1188060028805392*Q1*Q6^2)/314878436127259375 + 
   (541754388129343*Q2*Q6^2)/161937481436876250 + 
   (1281642872536*Q3*Q5*Q7)/172641238205625 + (8350876663*Q4*Q5*Q7)/
    3836471960125 + (18716076043455187*Q1*Q6*Q7)/1889270616763556250 + 
   (1188060028805392*Q1*Q7^2)/314878436127259375 + 
   (541754388129343*Q2*Q7^2)/161937481436876250 + Q0*Q5*Q8 + 
   (1125827776330*Q1*Q5*Q8)/2056348970627 - (1281642872536*Q3*Q6*Q8)/
    172641238205625 + (8350876663*Q4*Q6*Q8)/3836471960125 - 
   (518468781914*Q3*Q7*Q8)/57547079401875 - (3010273708*Q4*Q7*Q8)/
    11509415880375 + (1525759161912*Q1*Q8^2)/1468820693305 + 
   (1198275053*Q2*Q8^2)/2951414655, (-423360*Q1^3)/34481 + 
   (787871850192328*Q1^2*Q2)/14538246959865 - (679440*Q1*Q2^2)/34481 + 
   (272539997841916*Q2^3)/8722948175919 + (23716*Q1*Q3^2)/34481 - 
   (1543299584118292*Q2*Q3^2)/1962663339581775 - (168851368783864*Q1*Q3*Q4)/
    72691234799325 + (944168*Q2*Q3*Q4)/103443 + (1764*Q1*Q4^2)/34481 + 
   (1047945592988*Q2*Q4^2)/638264500677 + (6367929457180978400*Q1*Q5^2)/
    47453406238374803 - (13380794981793822800*Q2*Q5^2)/47008431230111409 + 
   (2421962749280788*Q3*Q5*Q6)/3198197342409705 + 
   (485869610088968*Q4*Q5*Q6)/213213156160647 + Q0*Q6^2 - 
   (130794715893277*Q1*Q6^2)/169612881198425 + (235440393678838*Q2*Q6^2)/
    305303186157165 - (870059150452912*Q3*Q5*Q7)/9594592027229115 - 
   (81222636397196*Q4*Q5*Q7)/213213156160647 - (3309703090632742*Q1*Q6*Q7)/
    1526515930785825 + (1700810*Q2*Q6*Q7)/241367 - 
   (46762389751523*Q1*Q7^2)/169612881198425 - (194407852982012*Q2*Q7^2)/
    305303186157165 - (4680237484639008544000*Q1*Q5*Q8)/
    70183587826556333637 + (163886855181000*Q2*Q5*Q8)/832287516689 + 
   (6320137047279412*Q3*Q6*Q8)/9594592027229115 - 
   (13033504615796*Q4*Q6*Q8)/213213156160647 + (711402106979788*Q3*Q7*Q8)/
    3198197342409705 + (421907127071332*Q4*Q7*Q8)/213213156160647 - 
   (56210802784500*Q0*Q8^2)/832287516689 - (1904000564004580815200*Q1*Q8^2)/
    23394529275518777879 + (9459803057853425200*Q2*Q8^2)/47008431230111409, 
  (8165296*Q1^2*Q2)/94135 + (95564*Q2^3)/18827 - (6923644*Q2*Q3^2)/12708225 + 
   (212152*Q1*Q3*Q4)/470675 - (26684*Q2*Q4^2)/56481 + 
   (16896523333200*Q1*Q5^2)/454438011563 + (6467854264200*Q2*Q5^2)/
    454438011563 + (12258736*Q3*Q5*Q6)/20708295 - 
   (1008224*Q4*Q5*Q6)/1380553 + (444858*Q1*Q6^2)/3294725 - 
   (17294*Q2*Q6^2)/94135 - (2549792*Q3*Q5*Q7)/3654405 - 
   (44912*Q4*Q5*Q7)/1380553 + Q0*Q6*Q7 - (4679044*Q1*Q6*Q7)/9884175 - 
   (444858*Q1*Q7^2)/3294725 - (17294*Q2*Q7^2)/94135 - 
   (12735694258000*Q1*Q5*Q8)/454438011563 + (2549792*Q3*Q6*Q8)/3654405 - 
   (44912*Q4*Q6*Q8)/1380553 + (12258736*Q3*Q7*Q8)/20708295 + 
   (1008224*Q4*Q7*Q8)/1380553 - (16896523333200*Q1*Q8^2)/454438011563 + 
   (6467854264200*Q2*Q8^2)/454438011563, (-38046272*Q1^2*Q3)/926399035 + 
   (1402995584*Q1*Q2*Q3)/12300461215 - (6651985828*Q2^2*Q3)/25012773945 + 
   (287724932*Q3^3)/125063869725 - (2016137984*Q1^2*Q4)/5271626235 + 
   (122314048*Q1*Q2*Q4)/1667518263 - (2368685038*Q2^2*Q4)/5271626235 - 
   (24327977228*Q3^2*Q4)/24908433960375 + (14592808772*Q3*Q4^2)/
    375191609175 + (126008624*Q4^3)/79074393525 + 
   (420522969310325896*Q3*Q5^2)/642820402469276589 - 
   (134469324459737680*Q4*Q5^2)/214273467489758863 + 
   (5202536276976*Q1*Q5*Q6)/43613569609151 + (12173841512942*Q2*Q5*Q6)/
    43613569609151 - (5567300600782607*Q3*Q6^2)/2404198024704448875 + 
   (246748152315578*Q4*Q6^2)/22897124044804275 - (50640728482480*Q1*Q5*Q7)/
    130840708827453 + (86312569599178*Q2*Q5*Q7)/130840708827453 - 
   (239506327891*Q3*Q6*Q7)/58119679240875 + (1242640177*Q4*Q6*Q7)/
    58363139205 - (5893155732809918*Q3*Q7^2)/2404198024704448875 - 
   (15749538835708*Q4*Q7^2)/9813053162058975 - (5869249621048*Q3*Q5*Q8)/
    15539699815533 + (2910934230400*Q4*Q5*Q8)/2730839075373 + Q0*Q6*Q8 + 
   (30677745857332*Q1*Q6*Q8)/130840708827453 - (8081209781542*Q2*Q6*Q8)/
    130840708827453 + (19822211732336*Q1*Q7*Q8)/43613569609151 + 
   (11208844462368*Q2*Q7*Q8)/43613569609151 - (94928437775105592*Q3*Q8^2)/
    214273467489758863 + (691899408751788160*Q4*Q8^2)/642820402469276589, 
  (-423360*Q1^3)/34481 - (1203455557262952*Q1^2*Q2)/4846082319955 - 
   (679440*Q1*Q2^2)/34481 + (63374246356372*Q2^3)/969216463991 + 
   (23716*Q1*Q3^2)/34481 + (2929807490064*Q2*Q3^2)/24230411599775 - 
   (16966284177024*Q1*Q3*Q4)/24230411599775 + (944168*Q2*Q3*Q4)/103443 + 
   (1764*Q1*Q4^2)/34481 - (204714481216*Q2*Q4^2)/70918277853 - 
   (36422227949495421600*Q1*Q5^2)/806707906052371651 - 
   (3261159143168236800*Q2*Q5^2)/15669477076703803 + 
   (441618796870216*Q3*Q5*Q6)/355355260267745 + (22210489579488*Q4*Q5*Q6)/
    71071052053549 - (24470355594303*Q1*Q6^2)/24230411599775 - 
   (13120659100424*Q2*Q6^2)/33922576239685 - (79052434712552*Q3*Q5*Q7)/
    62709751811955 - (69127371817616*Q4*Q5*Q7)/71071052053549 + 
   (19386348666218*Q1*Q6*Q7)/24230411599775 + (1700810*Q2*Q6*Q7)/241367 + 
   Q0*Q7^2 - (894945212097*Q1*Q7^2)/24230411599775 - 
   (60881575396074*Q2*Q7^2)/33922576239685 + (47046701331573846000*Q1*Q5*Q8)/
    23394529275518777879 + (163886855181000*Q2*Q5*Q8)/832287516689 + 
   (1949455600871884*Q3*Q6*Q8)/1066065780803235 - 
   (46397661223816*Q4*Q6*Q8)/71071052053549 + (251556503281216*Q3*Q7*Q8)/
    355355260267745 + (280381756140612*Q4*Q7*Q8)/71071052053549 - 
   (56210802784500*Q0*Q8^2)/832287516689 + (2291633268921008762400*Q1*Q8^2)/
    23394529275518777879 + (4352373536714179200*Q2*Q8^2)/15669477076703803, 
  (-912167232*Q1^2*Q3)/4631995175 + (3101242816*Q1*Q2*Q3)/5271626235 - 
   (44533426678*Q2^2*Q3)/75038321835 + (2299421564*Q3^3)/208439782875 + 
   (18335473216*Q1^2*Q4)/15814878705 + (60463544224*Q1*Q2*Q4)/35017883523 - 
   (18850571788*Q2^2*Q4)/15814878705 + (204716318596*Q3^2*Q4)/
    10675043125875 + (13430687752*Q3*Q4^2)/1575804758535 - 
   (1145967076*Q4^3)/237223180575 + (117435327166063704*Q3*Q5^2)/
    214273467489758863 + (3555673256454473560*Q4*Q5^2)/1928461207407829767 + 
   (25817086190272*Q1*Q5*Q6)/130840708827453 + (4638099534782*Q2*Q5*Q6)/
    130840708827453 - (721589755827176*Q3*Q6^2)/1030370582016192375 + 
   (29369540209006262*Q4*Q6^2)/1442518814822669325 - 
   (244071655790576*Q1*Q5*Q7)/392522126482359 + (169977353532146*Q2*Q5*Q7)/
    130840708827453 + (163637236957*Q3*Q6*Q7)/24908433960375 - 
   (1904588319*Q4*Q6*Q7)/226967763575 - (13975575453275054*Q3*Q7^2)/
    1030370582016192375 - (29708585555937931*Q4*Q7^2)/1442518814822669325 - 
   (4689698134688*Q3*Q5*Q8)/46619099446599 + (184101859400*Q4*Q5*Q8)/
    910279691791 + (265729001937584*Q1*Q6*Q8)/392522126482359 - 
   (111794867971624*Q2*Q6*Q8)/130840708827453 + Q0*Q7*Q8 + 
   (35935106737644*Q1*Q7*Q8)/43613569609151 - (124595751737762*Q2*Q7*Q8)/
    130840708827453 + (775141482744924904*Q3*Q8^2)/1928461207407829767 - 
   (1715096361103270040*Q4*Q8^2)/1928461207407829767]];


==> anc/Invariants_Rigidity.txt <==

// We give a function that tests if a surface X is smooth by adjoining
// to its ideal a set of n codimension 2 minors of the Jacobian matrix:

function IsSmooth(X,n)
  R:=CoordinateRing(Ambient(X));
  F:=DefiningEquations(X);
  DF:=Matrix([[Derivative(F[i],j):j in [1..Rank(R)]]:i in [1..#F]]);
  min:=[];
  for i in [1..n] do
    s1:=Sort(SetToSequence(RandomSubset({1..#F},Rank(R)-3)));
    s2:=Sort(SetToSequence(RandomSubset({1..Rank(R)},Rank(R)-3)));
    Append(~min,Determinant(Submatrix(DF,s1,s2)));
  end for;
    return Dimension(Scheme(X,min)) eq -1;
end function;

// Now we work over a finite field:

p:=97;
K:=GF(p);
R<Q0,Q1,Q2,Q3,Q4,Q5,Q6,Q7,Q8>:=PolynomialRing(K,9,"grevlex");
P8:=ProjectiveSpace(R);

// We load the eight fake quadrics in P^8:
load "Equations_of_4_surfaces_1.txt";
EQS:=Eqs;
load "Equations_of_4_surfaces_2.txt";
EQS:=EQS cat Eqs;
FQ:=[Scheme(P8,q):q in EQS];

for Q in FQ do

  // The biggest component is a surface
  // (this particular computation can also be done over the rationals):
  Dimension(Q) eq 2;
  
  // Q is connected:
  CohomologyDimension(StructureSheaf(Q),0,0) eq 1;
  
  // Q is smooth, hence is irreducible:
  IsSmooth(Q,500);
    
  // Q is rigid:
  CohomologyDimension(TangentSheaf(Q),0,1) eq 6;
  "";
  
end for;

// Therefore all eight schemes are indeed surfaces.
// We define them as surfaces, avoiding the Magma checking:
FQ:=[Surface(P8,q:Check:=false):q in EQS];

// We confirm that an hyperplane section is two times a canonical divisor:

for Q in FQ do

  // Invariants:
  GeometricGenus(Q) eq 0;
  Irregularity(Q) eq 0;
  
  // We confirm that an hyperplane section is two times a canonical divisor:
  KQ:=CanonicalDivisor(Q);
  boo,J:=IsLinearSystemNonEmpty(2*KQ);
  J eq Divisor(Q,Q0);
  
  // In fact:
  SelfIntersection(CanonicalDivisor(Q)) eq 8;
  "";

end for;


